Detection of Gravitational Redshift on the Solar Disk by Using Iodine-Cell Technique

With an aim to examine whether the predicted solar gravitational redshift can be observationally confirmed under the influence of the convective Doppler shift due to granular motions, we attempted measuring the absolute spectral line-shifts on a large number of points over the solar disk based on an extensive set of 5188-5212A region spectra taken through an iodine-cell with the Solar Domeless Telescope at Hida Observatory. The resulting heliocentric line shifts at the meridian line (where no rotational shift exists), which were derived by finding the best-fit parameterized model spectrum with the observed spectrum and corrected for the earth's motion, turned out to be weakly position-dependent as ~ +400 m/s near the disk center and increasing toward the limb up to ~ +600 m/s (both with a standard deviation of sigma ~ 100 m/s). Interestingly, this trend tends to disappear when the convectiveshift due to granular motions (~-300 m/s at the disk center and increasing toward the limb; simulated based on the two-component model along with the empirical center-to-limb variation) is subtracted, finally resulting in the averaged shift of 698 m/s (sigma = 113 m/s). Considering the ambiguities involved in the absolute wavelength calibration or in the correction due to convective Doppler shifts (at least several tens m/s, or more likely up to <~100 m/s), we may regard that this value is well consistent with the expected gravitational redshift of 633 m/s.

==> anc/ReadMe <==
================================================================================
Keywords: Gravitational Redshift;  Spectrum, Visible;  
Velocity Fields, Photosphere

Abstract:

The files (table3.dat and table4.dat) in this directory constitute the electronic 
Tables 3 and 4 for the paper "Detection of Gravitational Redshift on the Solar 
Disk by Using Iodine-Cell Technique (Y. Takeda and S. Ueno)", which includes 
the adopted reference I2 spectrum, and the basic observational data along with 
the results of velocity shifts at each observed meridian point on the solar disk. 

File Summary:
--------------------------------------------------------------------------
FileName  Lrecl Records  Explanations
--------------------------------------------------------------------------
ReadMe     ...   ...     This file
table3.dat  64   8455    I2 molecular absorption spectrum adopted as reference
table4.dat 126    144    basic data and analysis results at each meridian point
--------------------------------------------------------------------------


Description: "table3.dat"
--------------------------------------------------------------------------
The absorption spectrum of iodine molecules in 5185--5215A which was measured 
with Fourier Transform Spectrometer and used  for Lick observatory planet search
project (cf. Marcy and Butler 1992) which we used in this study as the reference 
standard spectrum.
Given here are the vacuum wavelengths, wave number, and the air wavelengths 
(converted by using the formula in presented in Cox (2000) as described in 
the text). This spectrum was kindly made available by courtesy of
Dr. G. W. Marcy. Note, however, that a slight systematic error (corresponding to 
0.167 km/s) exists in the absolute wavelength scale (see the text for more details)
which must be corrected.
--------------------------------------------------------------------------

Byte-by-byte Description: "table3.dat"
-----------------------------------------------------------------------------
   Bytes Format Units     Label      Explanations
-----------------------------------------------------------------------------
   1- 16  F16.4   A      lambda_vac  vacuum wavelength
  17- 32  F16.4  cm^-1   wvnum       wavenumber (=1.E8/lambda_vac)     
  33- 48  F16.4   A      lambda_air  air wavelength
  49- 64  F16.3  ---     int         intensity (arbitrary scale)
-----------------------------------------------------------------------------


Description: "table4.dat"
--------------------------------------------------------------------------
Included are the information (coordinates, time) and the results of 
Doppler shifts (along with the heliocentric corrections and convective
blue-shift corrections) at each observed meridian point on the solar disk.
--------------------------------------------------------------------------

Byte-by-byte Description: "table4.dat"
-----------------------------------------------------------------------------
   Bytes Format Units  Label       Explanations
-----------------------------------------------------------------------------
   1-  5  F5.1  deg    theta       slit-center position angle (from North counterclockwise)
   7-  8  A2    ---    r_i         slit-center radial distance (from disk center [r = i*12/Rsun])
  10- 11  A2    ---    slit_pos    indicator for slit setting and position in the slit (cf. Note 1)
  13- 21  F9.5  day    JD          Heliocentric Julian date - 2455000
  23- 24  I2    hour   alp_h       observed point's J2000 right ascension (hour)
  26- 27  I2    min    alp_m       observed point's J2000 right ascension (minites)      
  29- 33  F5.2  sec    alp_s       observed point's J2000 right ascension (seconds)  
  35- 37  I3    deg    del_o       observed point's J2000 declination (degree)
  39- 40  I2     '     del_'       observed point's J2000 declination (arcmin)
  42- 46  F5.2   "     del_"       observed point's J2000 declination (arcsec)
  48- 54  F7.4  Rsun    x          observed point's x-coordinate (E-W direction)
  56- 62  F7.4  Rsun    y          observed point's y-coordinate (S-N direction)
  65- 70  F6.3  km/s   d_diurnal   diurnal motion correction
  72- 77  F6.3  km/s   d_lunar     lunar motion corrrection 
  79- 84  F6.3  km/s   d_annual    annual motion correction 
  86- 91  F6.3  km/s   Del^hel     total heliocentric correction (= d_diurnal + d_lunar + d_annual)
  93- 98  F6.3  km/s   Vr^raw      observed Doppler shift (cf. Note 2)
 100-105  F6.3  km/s   Vr^hel      heliocentric Doppler shift (= Vr^raw + Del^hel) (cf. Note 2)
 107-112  F6.3  km/s   del_V       convective shift due to granular motion
 114-119  F6.3  km/s   Vr^hel,corr final solution (=Vr^hel - del_V) (cf. Note 2)
 121-126  F6.3  km/s   err         probable error of each Doppler shift measurement
-----------------------------------------------------------------------------
Note 1:
The first character (A or B) means how the slit orientation was set in the observation.
A --> horizontal (E-W) alignment (2010 July 20 observation)
B --> vertical   (S-N) alignment (2010 July 21 observation)
The second character (l/c/r for case A, /b/m/t for case B)
indicates to which position in the slit the relevant observed pointcorresponds.
Case A:
l (left in the slit)   x = x0 - 0.0438  y = y0
c (center in theslit)  x = x0           y = y0
r (right in the slit)  x = x0 + 0.0438  y = y0
Case B:
b (bottom in the slit) x = x0           y = y0 - 0.0438
m (middle in theslit)  x = x0           y = y0
t (top in the slit)    x = x0           y = y0 + 0.0438

where 0.0438*Rsun corresponds to angular distance of 42"
(separation between two adjacent extracted points in the slit)
See section 2 and figure 2 of Paper I.

Note 2:
Vr^raw is the observed raw/real Doppler shift at the relevant meridian point. 
Vr^hel is the heliocentric Doppler shift, after applying the correction for
the earth's motion (Del^hel) to Vr,raw. 
Vr^hel,corr is the final Doppler shift obtained by subtracting the convective 
blue-shift correction (del_V) to Vr^hel, which should be compared with the 
predicted gravitational redshift. 

==> anc/table3.dat <==
       5185.0022      19286.3949       5183.5583       10025.000
       5185.0057      19286.3819       5183.5618        7407.000
       5185.0093      19286.3685       5183.5654        6294.000
       5185.0128      19286.3555       5183.5689        7250.000
       5185.0163      19286.3425       5183.5724        8700.000
       5185.0198      19286.3294       5183.5759        9758.000
       5185.0234      19286.3160       5183.5795       10661.000
       5185.0269      19286.3030       5183.5830       11372.000
       5185.0304      19286.2900       5183.5865       11756.000
       5185.0340      19286.2766       5183.5901       12088.000
       5185.0375      19286.2636       5183.5936       12424.000
       5185.0410      19286.2506       5183.5971       12539.000
       5185.0445      19286.2376       5183.6006       12531.000
       5185.0481      19286.2242       5183.6042       12600.000
       5185.0516      19286.2112       5183.6077       12695.000
       5185.0551      19286.1981       5183.6112       12755.000
       5185.0587      19286.1847       5183.6148       12684.000
       5185.0622      19286.1717       5183.6183       12343.000
       5185.0657      19286.1587       5183.6218       11759.000
       5185.0692      19286.1457       5183.6253       10586.000
       5185.0728      19286.1323       5183.6289        8156.000
       5185.0763      19286.1193       5183.6324        5109.000
       5185.0798      19286.1063       5183.6359        3024.000
       5185.0833      19286.0932       5183.6394        1833.000
       5185.0869      19286.0799       5183.6430         710.000
       5185.0904      19286.0668       5183.6465         990.000
       5185.0939      19286.0538       5183.6500        3867.000
       5185.0975      19286.0404       5183.6536        6860.000
       5185.1010      19286.0274       5183.6571        7255.000
       5185.1045      19286.0144       5183.6606        6380.000
       5185.1080      19286.0014       5183.6641        6603.000
       5185.1116      19285.9880       5183.6677        7782.000
       5185.1151      19285.9750       5183.6712        9236.000
       5185.1186      19285.9619       5183.6747       10950.000
       5185.1222      19285.9486       5183.6783       11687.000
       5185.1257      19285.9355       5183.6818        9907.000
       5185.1292      19285.9225       5183.6853        6617.000
       5185.1327      19285.9095       5183.6888        4485.000
       5185.1363      19285.8961       5183.6924        4839.000
       5185.1398      19285.8831       5183.6959        6950.000
       5185.1433      19285.8701       5183.6994        9244.000
       5185.1468      19285.8571       5183.7029       10726.000
       5185.1504      19285.8437       5183.7065       11579.000
       5185.1539      19285.8306       5183.7100       12002.000
       5185.1574      19285.8176       5183.7135       11145.000
       5185.1610      19285.8042       5183.7171        8416.000
       5185.1645      19285.7912       5183.7206        5063.000
       5185.1680      19285.7782       5183.7241        3228.000
       5185.1715      19285.7652       5183.7276        3894.000
       5185.1751      19285.7518       5183.7312        6272.000
       5185.1786      19285.7388       5183.7347        8904.000
       5185.1821      19285.7258       5183.7382       10941.000
       5185.1857      19285.7124       5183.7418       12010.000
       5185.1892      19285.6994       5183.7453       11612.000
       5185.1927      19285.6863       5183.7488        9991.000
       5185.1962      19285.6733       5183.7523        8725.000
       5185.1998      19285.6599       5183.7559        8886.000
       5185.2033      19285.6469       5183.7594        9852.000
       5185.2068      19285.6339       5183.7629       10876.000
       5185.2104      19285.6205       5183.7665       11894.000
       5185.2139      19285.6075       5183.7700       12582.000
       5185.2174      19285.5945       5183.7735       12667.000
       5185.2209      19285.5814       5183.7770       12629.000
       5185.2245      19285.5681       5183.7806       12720.000
       5185.2280      19285.5550       5183.7841       12692.000
       5185.2315      19285.5420       5183.7876       12780.000
       5185.2351      19285.5286       5183.7912       12977.000
       5185.2386      19285.5156       5183.7947       12216.000
       5185.2421      19285.5026       5183.7982       10132.000
       5185.2456      19285.4896       5183.8017        8085.000
       5185.2492      19285.4762       5183.8053        7309.000
       5185.2527      19285.4632       5183.8088        7851.000
       5185.2562      19285.4502       5183.8123        9281.000
       5185.2597      19285.4371       5183.8158       10893.000
       5185.2633      19285.4238       5183.8194       11967.000
       5185.2668      19285.4107       5183.8229       12522.000
       5185.2703      19285.3977       5183.8264       12828.000
       5185.2739      19285.3843       5183.8300       12767.000
       5185.2774      19285.3713       5183.8335       12584.000
       5185.2809      19285.3583       5183.8370       12704.000
       5185.2844      19285.3453       5183.8405       12367.000
       5185.2880      19285.3319       5183.8441       10347.000
       5185.2915      19285.3189       5183.8476        7138.000
       5185.2950      19285.3059       5183.8511        4956.000
       5185.2986      19285.2925       5183.8547        5442.000
       5185.3021      19285.2794       5183.8582        7691.000
       5185.3056      19285.2664       5183.8617        8998.000
       5185.3091      19285.2534       5183.8652        8128.000
       5185.3127      19285.2400       5183.8687        6653.000
       5185.3162      19285.2270       5183.8722        6191.000
       5185.3197      19285.2140       5183.8757        6575.000
       5185.3233      19285.2006       5183.8793        7414.000
       5185.3268      19285.1876       5183.8828        8581.000
       5185.3303      19285.1746       5183.8863        9383.000
       5185.3338      19285.1615       5183.8898        9789.000
       5185.3374      19285.1482       5183.8934       10672.000
       5185.3409      19285.1351       5183.8969       11242.000
       5185.3444      19285.1221       5183.9004        9648.000
       5185.3480      19285.1087       5183.9040        6760.000
       5185.3515      19285.0957       5183.9075        5427.000
       5185.3550      19285.0827       5183.9110        6434.000
       5185.3585      19285.0697       5183.9145        8431.000
       5185.3621      19285.0563       5183.9181       10367.000
       5185.3656      19285.0433       5183.9216       11881.000
       5185.3691      19285.0303       5183.9251       12784.000
       5185.3726      19285.0172       5183.9286       12741.000
       5185.3762      19285.0039       5183.9322       10946.000
       5185.3797      19284.9908       5183.9357        7563.000
       5185.3832      19284.9778       5183.9392        5019.000
       5185.3868      19284.9644       5183.9428        5314.000
       5185.3903      19284.9514       5183.9463        7346.000
       5185.3938      19284.9384       5183.9498        9219.000
       5185.3973      19284.9254       5183.9533       10597.000
       5185.4009      19284.9120       5183.9569       10959.000
       5185.4044      19284.8990       5183.9604        9112.000
       5185.4079      19284.8860       5183.9639        5935.000
       5185.4115      19284.8726       5183.9675        4194.000
       5185.4150      19284.8596       5183.9710        4924.000
       5185.4185      19284.8465       5183.9745        6788.000
       5185.4220      19284.8335       5183.9780        8678.000
       5185.4256      19284.8201       5183.9816       10424.000
       5185.4291      19284.8071       5183.9851       11675.000
       5185.4326      19284.7941       5183.9886       12185.000
       5185.4362      19284.7807       5183.9922       12426.000
       5185.4397      19284.7677       5183.9957       12581.000
       5185.4432      19284.7547       5183.9992       12037.000
       5185.4467      19284.7417       5184.0027       10760.000
       5185.4503      19284.7283       5184.0063        9828.000
       5185.4538      19284.7153       5184.0098        9957.000
       5185.4573      19284.7022       5184.0133       10730.000
       5185.4609      19284.6888       5184.0169       11535.000
       5185.4644      19284.6758       5184.0204       12198.000
       5185.4679      19284.6628       5184.0239       12654.000
       5185.4714      19284.6498       5184.0274       12803.000
       5185.4750      19284.6364       5184.0310       12755.000
       5185.4785      19284.6234       5184.0345       12760.000
       5185.4820      19284.6104       5184.0380       12778.000
       5185.4856      19284.5970       5184.0416       12382.000
       5185.4891      19284.5840       5184.0451       11486.000
       5185.4926      19284.5710       5184.0486       10797.000
       5185.4961      19284.5579       5184.0521       10853.000
       5185.4997      19284.5446       5184.0557       11302.000
       5185.5032      19284.5315       5184.0592       11834.000
       5185.5067      19284.5185       5184.0627       12456.000
       5185.5103      19284.5051       5184.0663       12214.000
       5185.5138      19284.4921       5184.0698        9841.000
       5185.5173      19284.4791       5184.0733        6231.000
       5185.5208      19284.4661       5184.0768        4015.000
       5185.5244      19284.4527       5184.0804        4459.000
       5185.5279      19284.4397       5184.0839        6659.000
       5185.5314      19284.4267       5184.0874        9218.000
       5185.5350      19284.4133       5184.0910       11209.000
       5185.5385      19284.4003       5184.0945       12265.000
       5185.5420      19284.3872       5184.0980       12624.000
       5185.5455      19284.3742       5184.1015       12697.000
       5185.5491      19284.3608       5184.1051       12689.000
       5185.5526      19284.3478       5184.1086       12741.000
       5185.5561      19284.3348       5184.1121       12817.000
       5185.5597      19284.3214       5184.1157       12757.000
       5185.5632      19284.3084       5184.1192       12727.000
       5185.5667      19284.2954       5184.1227       12549.000
       5185.5702      19284.2824       5184.1262       11005.000
       5185.5738      19284.2690       5184.1298        7724.000
       5185.5773      19284.2560       5184.1333        4768.000
       5185.5808      19284.2430       5184.1368        4227.000
       5185.5844      19284.2296       5184.1404        5663.000
       5185.5879      19284.2165       5184.1439        7544.000
       5185.5914      19284.2035       5184.1474        9249.000
       5185.5949      19284.1905       5184.1509       10619.000
       5185.5985      19284.1771       5184.1545       11470.000
       5185.6020      19284.1641       5184.1580       11929.000
       5185.6055      19284.1511       5184.1615       12035.000
       5185.6091      19284.1377       5184.1651       11657.000
       5185.6126      19284.1247       5184.1686       11278.000
       5185.6161      19284.1117       5184.1721       11479.000
       5185.6196      19284.0987       5184.1756       11905.000
       5185.6232      19284.0853       5184.1792       12165.000
       5185.6267      19284.0723       5184.1827       12511.000
       5185.6302      19284.0592       5184.1862       12256.000
       5185.6338      19284.0459       5184.1898        9885.000
       5185.6373      19284.0328       5184.1933        6173.000
       5185.6408      19284.0198       5184.1968        4215.000
       5185.6443      19284.0068       5184.2003        5177.000
       5185.6479      19283.9934       5184.2039        7171.000
       5185.6514      19283.9804       5184.2074        8805.000
       5185.6549      19283.9674       5184.2109       10211.000
       5185.6585      19283.9540       5184.2145       10706.000
       5185.6620      19283.9410       5184.2180        9345.000
       5185.6655      19283.9280       5184.2215        7434.000
       5185.6690      19283.9150       5184.2250        7109.000
       5185.6726      19283.9016       5184.2286        8341.000
       5185.6761      19283.8886       5184.2321        9832.000
       5185.6796      19283.8755       5184.2356       11171.000
       5185.6832      19283.8622       5184.2392       12289.000
       5185.6867      19283.8491       5184.2427       12756.000
       5185.6902      19283.8361       5184.2461       12692.000
       5185.6937      19283.8231       5184.2496       12674.000
       5185.6973      19283.8097       5184.2532       12714.000
       5185.7008      19283.7967       5184.2567       12667.000
       5185.7043      19283.7837       5184.2602       12785.000
       5185.7079      19283.7703       5184.2638       12665.000
       5185.7114      19283.7573       5184.2673       11006.000
       5185.7149      19283.7443       5184.2708        7643.000
       5185.7184      19283.7313       5184.2743        4629.000
       5185.7220      19283.7179       5184.2779        4004.000
       5185.7255      19283.7049       5184.2814        5241.000
       5185.7290      19283.6918       5184.2849        6068.000
       5185.7326      19283.6785       5184.2885        5449.000
       5185.7361      19283.6654       5184.2920        4675.000
       5185.7396      19283.6524       5184.2955        5441.000
       5185.7431      19283.6394       5184.2990        7465.000
       5185.7467      19283.6260       5184.3026        8534.000
       5185.7502      19283.6130       5184.3061        7276.000
       5185.7537      19283.6000       5184.3096        5232.000
       5185.7573      19283.5866       5184.3132        4810.000
       5185.7608      19283.5736       5184.3167        6028.000
       5185.7643      19283.5606       5184.3202        7324.000
       5185.7678      19283.5476       5184.3237        8403.000
       5185.7714      19283.5342       5184.3273        9770.000
       5185.7749      19283.5212       5184.3308       10874.000
       5185.7784      19283.5081       5184.3343       11051.000
       5185.7820      19283.4948       5184.3379       10847.000
       5185.7855      19283.4817       5184.3414       10710.000
       5185.7890      19283.4687       5184.3449        9836.000
       5185.7926      19283.4553       5184.3485        7599.000
       5185.7961      19283.4423       5184.3520        5255.000
       5185.7996      19283.4293       5184.3555        4959.000
       5185.8031      19283.4163       5184.3590        6835.000
       5185.8067      19283.4029       5184.3626        8264.000
       5185.8102      19283.3899       5184.3661        7338.000
       5185.8137      19283.3769       5184.3696        5492.000
       5185.8173      19283.3635       5184.3732        5144.000
       5185.8208      19283.3505       5184.3767        6582.000
       5185.8243      19283.3375       5184.3802        8567.000
       5185.8278      19283.3244       5184.3837       10071.000
       5185.8314      19283.3111       5184.3873       10657.000
       5185.8349      19283.2980       5184.3908       10617.000
       5185.8384      19283.2850       5184.3943       10712.000
       5185.8420      19283.2716       5184.3979       11210.000
       5185.8455      19283.2586       5184.4014       11812.000
       5185.8490      19283.2456       5184.4049       12280.000
       5185.8525      19283.2326       5184.4084       12546.000
       5185.8561      19283.2192       5184.4120       12743.000
       5185.8596      19283.2062       5184.4155       12906.000
       5185.8631      19283.1932       5184.4190       12329.000
       5185.8667      19283.1798       5184.4226       10577.000
       5185.8702      19283.1668       5184.4261        8909.000
       5185.8737      19283.1538       5184.4296        8693.000
       5185.8772      19283.1408       5184.4331        9508.000
       5185.8808      19283.1274       5184.4367       10522.000
       5185.8843      19283.1144       5184.4402       11670.000
       5185.8878      19283.1013       5184.4437       12451.000
       5185.8914      19283.0880       5184.4473       12101.000
       5185.8949      19283.0749       5184.4508       11132.000
       5185.8984      19283.0619       5184.4543       10638.000
       5185.9019      19283.0489       5184.4578       10699.000
       5185.9055      19283.0355       5184.4614       10725.000
       5185.9090      19283.0225       5184.4649       10502.000
       5185.9125      19283.0095       5184.4684       10374.000
       5185.9161      19282.9961       5184.4720       10741.000
       5185.9196      19282.9831       5184.4755       11402.000
       5185.9231      19282.9701       5184.4790       11892.000
       5185.9267      19282.9567       5184.4826       12307.000
       5185.9302      19282.9437       5184.4861       12743.000
       5185.9337      19282.9307       5184.4896       12662.000
       5185.9372      19282.9177       5184.4931       11958.000
       5185.9408      19282.9043       5184.4967       11242.000
       5185.9443      19282.8913       5184.5002       10661.000
       5185.9478      19282.8782       5184.5037       10166.000
       5185.9514      19282.8649       5184.5073       10257.000
       5185.9549      19282.8518       5184.5108       10976.000
       5185.9584      19282.8388       5184.5143       11696.000
       5185.9619      19282.8258       5184.5178       12270.000
       5185.9655      19282.8124       5184.5214       12400.000
       5185.9690      19282.7994       5184.5249       11002.000
       5185.9725      19282.7864       5184.5284        8142.000
       5185.9761      19282.7730       5184.5320        5578.000
       5185.9796      19282.7600       5184.5355        4507.000
       5185.9831      19282.7470       5184.5390        4986.000
       5185.9866      19282.7340       5184.5425        6665.000
       5185.9902      19282.7206       5184.5461        7995.000
       5185.9937      19282.7076       5184.5496        7037.000
       5185.9972      19282.6946       5184.5531        4558.000
       5186.0008      19282.6812       5184.5567        3420.000
       5186.0043      19282.6682       5184.5602        4664.000
       5186.0078      19282.6551       5184.5637        7057.000
       5186.0113      19282.6421       5184.5672        9479.000
       5186.0149      19282.6287       5184.5708       11361.000
       5186.0184      19282.6157       5184.5743       12305.000
       5186.0219      19282.6027       5184.5778       12602.000
       5186.0255      19282.5893       5184.5814       12775.000
       5186.0290      19282.5763       5184.5849       12783.000
       5186.0325      19282.5633       5184.5884       12683.000
       5186.0361      19282.5499       5184.5920       12797.000
       5186.0396      19282.5369       5184.5955       12876.000
       5186.0431      19282.5239       5184.5990       12701.000
       5186.0466      19282.5109       5184.6025       12777.000
       5186.0502      19282.4975       5184.6061       12832.000
       5186.0537      19282.4845       5184.6096       11363.000
       5186.0572      19282.4715       5184.6131        8086.000
       5186.0608      19282.4581       5184.6167        4987.000
       5186.0643      19282.4451       5184.6201        4055.000
       5186.0678      19282.4321       5184.6236        5409.000
       5186.0713      19282.4190       5184.6271        7777.000
       5186.0749      19282.4057       5184.6307        9900.000
       5186.0784      19282.3926       5184.6342       11351.000
       5186.0819      19282.3796       5184.6377       12191.000
       5186.0855      19282.3662       5184.6413       12438.000
       5186.0890      19282.3532       5184.6448       12430.000
       5186.0925      19282.3402       5184.6483       12667.000
       5186.0961      19282.3268       5184.6519       12918.000
       5186.0996      19282.3138       5184.6554       12825.000
       5186.1031      19282.3008       5184.6589       12787.000
       5186.1066      19282.2878       5184.6624       12940.000
       5186.1102      19282.2744       5184.6660       12909.000
       5186.1137      19282.2614       5184.6695       12887.000
       5186.1172      19282.2484       5184.6730       12614.000
       5186.1208      19282.2350       5184.6766       10825.000
       5186.1243      19282.2220       5184.6801        7981.000
       5186.1278      19282.2090       5184.6836        6034.000
       5186.1313      19282.1960       5184.6871        4660.000
       5186.1349      19282.1826       5184.6907        2709.000
       5186.1384      19282.1696       5184.6942        1845.000
       5186.1419      19282.1565       5184.6977        3225.000
       5186.1455      19282.1432       5184.7013        4472.000
       5186.1490      19282.1302       5184.7048        4259.000
       5186.1525      19282.1171       5184.7083        4252.000
       5186.1560      19282.1041       5184.7118        4618.000
       5186.1596      19282.0907       5184.7154        3862.000
       5186.1631      19282.0777       5184.7189        2503.000
       5186.1666      19282.0647       5184.7224        1905.000
       5186.1702      19282.0513       5184.7260        2134.000
       5186.1737      19282.0383       5184.7295        3519.000
       5186.1772      19282.0253       5184.7330        6376.000
       5186.1808      19282.0119       5184.7366        9087.000
       5186.1843      19281.9989       5184.7401       10101.000
       5186.1878      19281.9859       5184.7436       10008.000
       5186.1913      19281.9729       5184.7471        9297.000
       5186.1949      19281.9595       5184.7507        7221.000
       5186.1984      19281.9465       5184.7542        4248.000
       5186.2019      19281.9335       5184.7577        2579.000
       5186.2055      19281.9201       5184.7613        3504.000
       5186.2090      19281.9071       5184.7648        6171.000
       5186.2125      19281.8941       5184.7683        9017.000
       5186.2160      19281.8810       5184.7718       11141.000
       5186.2196      19281.8677       5184.7754       12318.000
       5186.2231      19281.8547       5184.7789       12723.000
       5186.2266      19281.8416       5184.7824       12806.000
       5186.2302      19281.8283       5184.7860       12712.000
       5186.2337      19281.8152       5184.7895       12134.000
       5186.2372      19281.8022       5184.7930       11389.000
       5186.2408      19281.7888       5184.7966       11208.000
       5186.2443      19281.7758       5184.8001       10758.000
       5186.2478      19281.7628       5184.8036        8515.000
       5186.2513      19281.7498       5184.8071        5549.000
       5186.2549      19281.7364       5184.8107        4596.000
       5186.2584      19281.7234       5184.8142        6068.000
       5186.2619      19281.7104       5184.8177        8300.000
       5186.2655      19281.6970       5184.8213       10417.000
       5186.2690      19281.6840       5184.8248       11821.000
       5186.2725      19281.6710       5184.8283       11002.000
       5186.2760      19281.6580       5184.8318        7711.000
       5186.2796      19281.6446       5184.8354        4289.000
       5186.2831      19281.6316       5184.8389        3100.000
       5186.2866      19281.6186       5184.8424        4351.000
       5186.2902      19281.6052       5184.8460        6963.000
       5186.2937      19281.5922       5184.8495        9710.000
       5186.2972      19281.5792       5184.8530       11559.000
       5186.3008      19281.5658       5184.8566       12378.000
       5186.3043      19281.5528       5184.8601       12789.000
       5186.3078      19281.5397       5184.8636       12504.000
       5186.3113      19281.5267       5184.8671       10423.000
       5186.3149      19281.5134       5184.8707        7101.000
       5186.3184      19281.5003       5184.8742        4852.000
       5186.3219      19281.4873       5184.8777        4816.000
       5186.3255      19281.4739       5184.8813        6167.000
       5186.3290      19281.4609       5184.8848        8039.000
       5186.3325      19281.4479       5184.8883       10039.000
       5186.3361      19281.4345       5184.8919       11535.000
       5186.3396      19281.4215       5184.8954       12103.000
       5186.3431      19281.4085       5184.8989       11925.000
       5186.3466      19281.3955       5184.9024       11365.000
       5186.3502      19281.3821       5184.9060       10943.000
       5186.3537      19281.3691       5184.9095       11134.000
       5186.3572      19281.3561       5184.9130       11713.000
       5186.3608      19281.3427       5184.9166       12183.000
       5186.3643      19281.3297       5184.9201       12540.000
       5186.3678      19281.3167       5184.9236       12831.000
       5186.3713      19281.3037       5184.9271       12911.000
       5186.3749      19281.2903       5184.9307       12900.000
       5186.3784      19281.2773       5184.9342       12890.000
       5186.3819      19281.2643       5184.9377       12729.000
       5186.3855      19281.2509       5184.9413       12557.000
       5186.3890      19281.2379       5184.9448       12478.000
       5186.3925      19281.2249       5184.9483       12130.000
       5186.3961      19281.2115       5184.9519       11582.000
       5186.3996      19281.1985       5184.9554       11388.000
       5186.4031      19281.1855       5184.9589       11369.000
       5186.4066      19281.1724       5184.9624       11055.000
       5186.4102      19281.1591       5184.9660       10826.000
       5186.4137      19281.1460       5184.9695       11103.000
       5186.4172      19281.1330       5184.9730       11603.000
       5186.4208      19281.1196       5184.9766       12091.000
       5186.4243      19281.1066       5184.9801       12399.000
       5186.4278      19281.0936       5184.9836       12132.000
       5186.4314      19281.0802       5184.9872       11579.000
       5186.4349      19281.0672       5184.9907       11569.000
       5186.4384      19281.0542       5184.9941       11924.000
       5186.4419      19281.0412       5184.9976       11784.000
       5186.4455      19281.0278       5185.0012       11178.000
       5186.4490      19281.0148       5185.0047       10745.000
       5186.4525      19281.0018       5185.0082       10719.000
       5186.4561      19280.9884       5185.0118       11085.000
       5186.4596      19280.9754       5185.0153       11742.000
       5186.4631      19280.9624       5185.0188       12341.000
       5186.4667      19280.9490       5185.0224       12612.000
       5186.4702      19280.9360       5185.0259       12421.000
       5186.4737      19280.9230       5185.0294       11353.000
       5186.4772      19280.9100       5185.0329        9151.000
       5186.4808      19280.8966       5185.0365        6679.000
       5186.4843      19280.8836       5185.0400        5540.000
       5186.4878      19280.8706       5185.0435        6475.000
       5186.4914      19280.8572       5185.0471        8582.000
       5186.4949      19280.8442       5185.0506       10470.000
       5186.4984      19280.8312       5185.0541       11762.000
       5186.5019      19280.8182       5185.0576       12709.000
       5186.5055      19280.8048       5185.0612       12764.000
       5186.5090      19280.7918       5185.0647       10903.000
       5186.5125      19280.7788       5185.0682        7419.000
       5186.5161      19280.7654       5185.0718        4320.000
       5186.5196      19280.7524       5185.0753        3600.000
       5186.5231      19280.7393       5185.0788        5405.000
       5186.5267      19280.7260       5185.0824        8128.000
       5186.5302      19280.7130       5185.0859       10234.000
       5186.5337      19280.6999       5185.0894       11437.000
       5186.5372      19280.6869       5185.0929       12019.000
       5186.5408      19280.6735       5185.0965       12150.000
       5186.5443      19280.6605       5185.1000       12157.000
       5186.5478      19280.6475       5185.1035       12316.000
       5186.5514      19280.6341       5185.1071       12428.000
       5186.5549      19280.6211       5185.1106       12409.000
       5186.5584      19280.6081       5185.1141       12502.000
       5186.5620      19280.5947       5185.1177       12601.000
       5186.5655      19280.5817       5185.1212       12600.000
       5186.5690      19280.5687       5185.1247       12803.000
       5186.5725      19280.5557       5185.1282       12683.000
       5186.5761      19280.5423       5185.1318       10821.000
       5186.5796      19280.5293       5185.1353        7341.000
       5186.5831      19280.5163       5185.1388        4417.000
       5186.5867      19280.5029       5185.1424        3714.000
       5186.5902      19280.4899       5185.1459        5107.000
       5186.5937      19280.4769       5185.1494        7599.000
       5186.5973      19280.4635       5185.1530       10058.000
       5186.6008      19280.4505       5185.1565       11712.000
       5186.6043      19280.4375       5185.1600       12560.000
       5186.6078      19280.4245       5185.1635       12853.000
       5186.6114      19280.4111       5185.1671       12723.000
       5186.6149      19280.3981       5185.1706       12522.000
       5186.6184      19280.3851       5185.1741       12362.000
       5186.6220      19280.3717       5185.1777       11617.000
       5186.6255      19280.3587       5185.1812       10035.000
       5186.6290      19280.3457       5185.1847        8478.000
       5186.6326      19280.3323       5185.1883        7887.000
       5186.6361      19280.3193       5185.1918        8523.000
       5186.6396      19280.3063       5185.1953        9860.000
       5186.6431      19280.2933       5185.1988       10326.000
       5186.6467      19280.2799       5185.2024        8587.000
       5186.6502      19280.2669       5185.2059        5775.000
       5186.6537      19280.2539       5185.2094        4495.000
       5186.6573      19280.2405       5185.2130        5529.000
       5186.6608      19280.2275       5185.2165        7642.000
       5186.6643      19280.2145       5185.2200        9848.000
       5186.6679      19280.2011       5185.2236       11707.000
       5186.6714      19280.1881       5185.2271       12502.000
       5186.6749      19280.1751       5185.2306       12020.000
       5186.6784      19280.1620       5185.2341       11148.000
       5186.6820      19280.1487       5185.2377       10759.000
       5186.6855      19280.1356       5185.2412       10975.000
       5186.6890      19280.1226       5185.2447       11601.000
       5186.6926      19280.1093       5185.2483       12264.000
       5186.6961      19280.0962       5185.2518       12594.000
       5186.6996      19280.0832       5185.2553       12779.000
       5186.7032      19280.0699       5185.2589       12910.000
       5186.7067      19280.0568       5185.2624       11930.000
       5186.7102      19280.0438       5185.2659        9047.000
       5186.7137      19280.0308       5185.2694        5753.000
       5186.7173      19280.0174       5185.2730        4464.000
       5186.7208      19280.0044       5185.2765        5683.000
       5186.7243      19279.9914       5185.2800        8078.000
       5186.7279      19279.9780       5185.2836       10351.000
       5186.7314      19279.9650       5185.2871       11872.000
       5186.7349      19279.9520       5185.2906       12531.000
       5186.7385      19279.9386       5185.2942       12727.000
       5186.7420      19279.9256       5185.2977       12811.000
       5186.7455      19279.9126       5185.3012       12650.000
       5186.7490      19279.8996       5185.3047       12203.000
       5186.7526      19279.8862       5185.3083       11903.000
       5186.7561      19279.8732       5185.3118       12000.000
       5186.7596      19279.8602       5185.3153       12008.000
       5186.7632      19279.8468       5185.3189       10939.000
       5186.7667      19279.8338       5185.3224        8221.000
       5186.7702      19279.8208       5185.3259        4952.000
       5186.7738      19279.8074       5185.3295        3584.000
       5186.7773      19279.7944       5185.3330        4972.000
       5186.7808      19279.7814       5185.3365        6700.000
       5186.7844      19279.7680       5185.3401        6256.000
       5186.7879      19279.7550       5185.3436        4597.000
       5186.7914      19279.7420       5185.3471        4326.000
       5186.7949      19279.7290       5185.3506        5942.000
       5186.7985      19279.7156       5185.3542        8175.000
       5186.8020      19279.7026       5185.3577       10228.000
       5186.8055      19279.6896       5185.3612       11770.000
       5186.8091      19279.6762       5185.3648       12454.000
       5186.8126      19279.6632       5185.3683       12563.000
       5186.8161      19279.6502       5185.3717       12671.000
       5186.8197      19279.6368       5185.3753       12751.000
       5186.8232      19279.6238       5185.3788       12712.000
       5186.8267      19279.6108       5185.3823       12804.000
       5186.8302      19279.5978       5185.3858       12896.000
       5186.8338      19279.5844       5185.3894       12670.000
       5186.8373      19279.5714       5185.3929       12253.000
       5186.8408      19279.5584       5185.3964       11565.000
       5186.8444      19279.5450       5185.4000       10014.000
       5186.8479      19279.5320       5185.4035        7485.000
       5186.8514      19279.5190       5185.4070        4628.000
       5186.8550      19279.5056       5185.4106        2338.000
       5186.8585      19279.4926       5185.4141        1674.000
       5186.8620      19279.4796       5185.4176        3261.000
       5186.8655      19279.4666       5185.4211        6318.000
       5186.8691      19279.4532       5185.4247        9250.000
       5186.8726      19279.4402       5185.4282       11177.000
       5186.8761      19279.4272       5185.4317       12234.000
       5186.8797      19279.4138       5185.4353       12749.000
       5186.8832      19279.4008       5185.4388       12812.000
       5186.8867      19279.3878       5185.4423       12719.000
       5186.8903      19279.3744       5185.4459       12896.000
       5186.8938      19279.3614       5185.4494       12649.000
       5186.8973      19279.3484       5185.4529       10516.000
       5186.9008      19279.3354       5185.4564        7031.000
       5186.9044      19279.3220       5185.4600        4763.000
       5186.9079      19279.3090       5185.4635        4769.000
       5186.9114      19279.2960       5185.4670        6061.000
       5186.9150      19279.2826       5185.4706        8030.000
       5186.9185      19279.2696       5185.4741        9859.000
       5186.9220      19279.2566       5185.4776        9632.000
       5186.9256      19279.2432       5185.4812        7184.000
       5186.9291      19279.2302       5185.4847        4830.000
       5186.9326      19279.2172       5185.4882        3921.000
       5186.9362      19279.2038       5185.4918        4052.000
       5186.9397      19279.1908       5185.4953        4904.000
       5186.9432      19279.1778       5185.4988        5910.000
       5186.9467      19279.1648       5185.5023        6302.000
       5186.9503      19279.1514       5185.5059        6742.000
       5186.9538      19279.1384       5185.5094        8200.000
       5186.9573      19279.1254       5185.5129        9953.000
       5186.9609      19279.1120       5185.5165       11029.000
       5186.9644      19279.0990       5185.5200       11646.000
       5186.9679      19279.0860       5185.5235       12096.000
       5186.9715      19279.0726       5185.5271       12325.000
       5186.9750      19279.0596       5185.5306       12450.000
       5186.9785      19279.0466       5185.5341       12528.000
       5186.9820      19279.0335       5185.5376       12571.000
       5186.9856      19279.0202       5185.5412       12542.000
       5186.9891      19279.0072       5185.5447       11869.000
       5186.9926      19278.9942       5185.5482       10442.000
       5186.9962      19278.9808       5185.5518        9497.000
       5186.9997      19278.9678       5185.5553        9803.000
       5187.0032      19278.9548       5185.5588       10653.000
       5187.0068      19278.9414       5185.5624       11485.000
       5187.0103      19278.9284       5185.5659       12237.000
       5187.0138      19278.9154       5185.5694       12628.000
       5187.0174      19278.9020       5185.5730       12754.000
       5187.0209      19278.8890       5185.5765       12541.000
       5187.0244      19278.8760       5185.5800       10888.000
       5187.0279      19278.8629       5185.5835        8069.000
       5187.0315      19278.8496       5185.5871        6646.000
       5187.0350      19278.8366       5185.5906        7430.000
       5187.0385      19278.8236       5185.5941        8412.000
       5187.0421      19278.8102       5185.5977        8833.000
       5187.0456      19278.7972       5185.6012        9685.000
       5187.0491      19278.7842       5185.6047       10747.000
       5187.0527      19278.7708       5185.6083       11333.000
       5187.0562      19278.7578       5185.6118       12006.000
       5187.0597      19278.7448       5185.6153       12647.000
       5187.0633      19278.7314       5185.6189       11656.000
       5187.0668      19278.7184       5185.6224        8589.000
       5187.0703      19278.7054       5185.6259        5143.000
       5187.0738      19278.6924       5185.6294        3270.000
       5187.0774      19278.6790       5185.6330        3747.000
       5187.0809      19278.6660       5185.6365        5966.000
       5187.0844      19278.6530       5185.6400        8494.000
       5187.0880      19278.6396       5185.6436       10366.000
       5187.0915      19278.6266       5185.6471       11566.000
       5187.0950      19278.6136       5185.6506       12254.000
       5187.0986      19278.6002       5185.6542       12472.000
       5187.1021      19278.5872       5185.6577       12482.000
       5187.1056      19278.5742       5185.6612       12529.000
       5187.1091      19278.5612       5185.6647       12585.000
       5187.1127      19278.5478       5185.6683       12665.000
       5187.1162      19278.5348       5185.6718       12815.000
       5187.1197      19278.5218       5185.6753       12840.000
       5187.1233      19278.5084       5185.6789       12692.000
       5187.1268      19278.4954       5185.6824       12739.000
       5187.1303      19278.4824       5185.6859       12925.000
       5187.1339      19278.4690       5185.6895       12147.000
       5187.1374      19278.4560       5185.6930        9475.000
       5187.1409      19278.4430       5185.6965        5869.000
       5187.1445      19278.4296       5185.7001        3720.000
       5187.1480      19278.4166       5185.7036        4371.000
       5187.1515      19278.4036       5185.7071        6850.000
       5187.1550      19278.3906       5185.7106        9368.000
       5187.1586      19278.3772       5185.7142       11166.000
       5187.1621      19278.3642       5185.7177       12327.000
       5187.1656      19278.3512       5185.7212       12845.000
       5187.1692      19278.3378       5185.7248       12814.000
       5187.1727      19278.3248       5185.7283       12718.000
       5187.1762      19278.3118       5185.7318       12786.000
       5187.1798      19278.2984       5185.7354       12817.000
       5187.1833      19278.2854       5185.7389       12804.000
       5187.1868      19278.2724       5185.7424       12854.000
       5187.1904      19278.2590       5185.7459       12786.000
       5187.1939      19278.2460       5185.7494       12667.000
       5187.1974      19278.2330       5185.7529       12850.000
       5187.2009      19278.2200       5185.7564       12750.000
       5187.2045      19278.2066       5185.7600       11155.000
       5187.2080      19278.1936       5185.7635        8485.000
       5187.2115      19278.1806       5185.7670        6918.000
       5187.2151      19278.1672       5185.7706        7554.000
       5187.2186      19278.1542       5185.7741        9257.000
       5187.2221      19278.1412       5185.7776       10744.000
       5187.2257      19278.1278       5185.7812       11886.000
       5187.2292      19278.1148       5185.7847       12549.000
       5187.2327      19278.1018       5185.7882       12172.000
       5187.2363      19278.0884       5185.7918       11083.000
       5187.2398      19278.0754       5185.7953       10397.000
       5187.2433      19278.0624       5185.7988       10429.000
       5187.2468      19278.0494       5185.8023       10801.000
       5187.2504      19278.0360       5185.8059       11506.000
       5187.2539      19278.0230       5185.8094       12198.000
       5187.2574      19278.0100       5185.8129       11805.000
       5187.2610      19277.9966       5185.8165       10378.000
       5187.2645      19277.9836       5185.8200        9506.000
       5187.2680      19277.9706       5185.8235        9941.000
       5187.2716      19277.9572       5185.8271       10878.000
       5187.2751      19277.9442       5185.8306       11703.000
       5187.2786      19277.9312       5185.8341       12419.000
       5187.2822      19277.9178       5185.8377       12829.000
       5187.2857      19277.9048       5185.8412       12853.000
       5187.2892      19277.8918       5185.8447       12817.000
       5187.2928      19277.8784       5185.8483       12787.000
       5187.2963      19277.8654       5185.8518       12585.000
       5187.2998      19277.8524       5185.8553       12330.000
       5187.3033      19277.8394       5185.8588       12190.000
       5187.3069      19277.8260       5185.8624       12138.000
       5187.3104      19277.8130       5185.8659       12205.000
       5187.3139      19277.8000       5185.8694       12391.000
       5187.3175      19277.7866       5185.8730       12544.000
       5187.3210      19277.7736       5185.8765       12661.000
       5187.3245      19277.7606       5185.8800       12791.000
       5187.3281      19277.7472       5185.8836       12724.000
       5187.3316      19277.7342       5185.8871       12463.000
       5187.3351      19277.7212       5185.8906       12392.000
       5187.3387      19277.7079       5185.8942       12258.000
       5187.3422      19277.6948       5185.8977       10916.000
       5187.3457      19277.6818       5185.9012        7957.000
       5187.3492      19277.6688       5185.9047        4689.000
       5187.3528      19277.6555       5185.9083        2600.000
       5187.3563      19277.6424       5185.9118        1631.000
       5187.3598      19277.6294       5185.9153         999.000
       5187.3634      19277.6161       5185.9189         962.000
       5187.3669      19277.6031       5185.9224        2384.000
       5187.3704      19277.5900       5185.9259        4931.000
       5187.3740      19277.5767       5185.9295        7270.000
       5187.3775      19277.5637       5185.9330        8914.000
       5187.3810      19277.5507       5185.9365       10337.000
       5187.3846      19277.5373       5185.9401       11526.000
       5187.3881      19277.5243       5185.9436       12087.000
       5187.3916      19277.5113       5185.9471       12335.000
       5187.3951      19277.4983       5185.9506       12645.000
       5187.3987      19277.4849       5185.9542       12676.000
       5187.4022      19277.4719       5185.9577       12518.000
       5187.4057      19277.4589       5185.9612       12752.000
       5187.4093      19277.4455       5185.9648       12609.000
       5187.4128      19277.4325       5185.9683       10851.000
       5187.4163      19277.4195       5185.9718        8565.000
       5187.4199      19277.4061       5185.9754        7780.000
       5187.4234      19277.3931       5185.9789        8016.000
       5187.4269      19277.3801       5185.9824        7333.000
       5187.4305      19277.3667       5185.9860        5349.000
       5187.4340      19277.3537       5185.9895        3102.000
       5187.4375      19277.3407       5185.9930        1913.000
       5187.4411      19277.3273       5185.9966        2982.000
       5187.4446      19277.3143       5186.0001        6043.000
       5187.4481      19277.3013       5186.0036        9147.000
       5187.4516      19277.2883       5186.0071       11081.000
       5187.4552      19277.2749       5186.0107       12204.000
       5187.4587      19277.2619       5186.0142       12791.000
       5187.4622      19277.2489       5186.0177       12814.000
       5187.4658      19277.2355       5186.0213       12726.000
       5187.4693      19277.2225       5186.0248       12790.000
       5187.4728      19277.2095       5186.0283       12752.000
       5187.4764      19277.1961       5186.0319       12646.000
       5187.4799      19277.1831       5186.0354       12689.000
       5187.4834      19277.1701       5186.0389       12774.000
       5187.4870      19277.1567       5186.0425       12795.000
       5187.4905      19277.1437       5186.0460       12803.000
       5187.4940      19277.1307       5186.0495       12785.000
       5187.4976      19277.1174       5186.0531       12782.000
       5187.5011      19277.1043       5186.0566       12834.000
       5187.5046      19277.0913       5186.0601       12868.000
       5187.5081      19277.0783       5186.0636       12899.000
       5187.5117      19277.0650       5186.0672       12906.000
       5187.5152      19277.0519       5186.0707       12775.000
       5187.5187      19277.0389       5186.0742       12713.000
       5187.5223      19277.0256       5186.0778       12885.000
       5187.5258      19277.0126       5186.0813       12931.000
       5187.5293      19276.9996       5186.0848       12802.000
       5187.5329      19276.9862       5186.0884       12860.000
       5187.5364      19276.9732       5186.0919       12736.000
       5187.5399      19276.9602       5186.0954       11971.000
       5187.5435      19276.9468       5186.0990       11245.000
       5187.5470      19276.9338       5186.1025       11155.000
       5187.5505      19276.9208       5186.1060       11263.000
       5187.5541      19276.9074       5186.1096       11285.000
       5187.5576      19276.8944       5186.1131       11357.000
       5187.5611      19276.8814       5186.1166       11471.000
       5187.5646      19276.8684       5186.1200       11814.000
       5187.5682      19276.8550       5186.1236       12077.000
       5187.5717      19276.8420       5186.1271       10808.000
       5187.5752      19276.8290       5186.1306        7889.000
       5187.5788      19276.8156       5186.1342        5801.000
       5187.5823      19276.8026       5186.1377        6192.000
       5187.5858      19276.7896       5186.1412        8025.000
       5187.5894      19276.7762       5186.1448        9998.000
       5187.5929      19276.7632       5186.1483       11643.000
       5187.5964      19276.7502       5186.1518       12503.000
       5187.6000      19276.7368       5186.1554       12640.000
       5187.6035      19276.7238       5186.1589       12607.000
       5187.6070      19276.7108       5186.1624       12175.000
       5187.6106      19276.6974       5186.1660       11041.000
       5187.6141      19276.6844       5186.1695       10116.000
       5187.6176      19276.6714       5186.1730       10215.000
       5187.6211      19276.6584       5186.1765       10825.000
       5187.6247      19276.6451       5186.1801       11298.000
       5187.6282      19276.6320       5186.1836       11815.000
       5187.6317      19276.6190       5186.1871       12420.000
       5187.6353      19276.6057       5186.1907       12167.000
       5187.6388      19276.5927       5186.1942       10135.000
       5187.6423      19276.5797       5186.1977        7213.000
       5187.6459      19276.5663       5186.2013        5751.000
       5187.6494      19276.5533       5186.2048        6824.000
       5187.6529      19276.5403       5186.2083        8910.000
       5187.6565      19276.5269       5186.2119        9627.000
       5187.6600      19276.5139       5186.2154        7941.000
       5187.6635      19276.5009       5186.2189        4979.000
       5187.6671      19276.4875       5186.2225        2985.000
       5187.6706      19276.4745       5186.2260        2684.000
       5187.6741      19276.4615       5186.2295        2587.000
       5187.6776      19276.4485       5186.2330        1913.000
       5187.6812      19276.4351       5186.2366        1979.000
       5187.6847      19276.4221       5186.2401        3760.000
       5187.6882      19276.4091       5186.2436        6608.000
       5187.6918      19276.3957       5186.2472        9366.000
       5187.6953      19276.3827       5186.2507       10563.000
       5187.6988      19276.3697       5186.2542        8992.000
       5187.7024      19276.3563       5186.2578        5798.000
       5187.7059      19276.3433       5186.2613        3867.000
       5187.7094      19276.3303       5186.2648        4528.000
       5187.7130      19276.3169       5186.2684        6863.000
       5187.7165      19276.3039       5186.2719        9503.000
       5187.7200      19276.2909       5186.2754       11439.000
       5187.7236      19276.2776       5186.2790       12308.000
       5187.7271      19276.2646       5186.2825       12476.000
       5187.7306      19276.2515       5186.2860       11842.000
       5187.7342      19276.2382       5186.2896        9635.000
       5187.7377      19276.2252       5186.2931        6292.000
       5187.7412      19276.2122       5186.2966        3646.000
       5187.7447      19276.1992       5186.3001        2841.000
       5187.7483      19276.1858       5186.3037        3766.000
       5187.7518      19276.1728       5186.3072        5935.000
       5187.7553      19276.1598       5186.3107        8370.000
       5187.7589      19276.1464       5186.3143        9840.000
       5187.7624      19276.1334       5186.3178       10279.000
       5187.7659      19276.1204       5186.3213       10600.000
       5187.7695      19276.1070       5186.3249       10962.000
       5187.7730      19276.0940       5186.3284       10855.000
       5187.7765      19276.0810       5186.3319       10499.000
       5187.7801      19276.0676       5186.3355       10577.000
       5187.7836      19276.0546       5186.3390       11117.000
       5187.7871      19276.0416       5186.3425       11725.000
       5187.7907      19276.0282       5186.3461       12162.000
       5187.7942      19276.0152       5186.3496       12179.000
       5187.7977      19276.0022       5186.3531       11712.000
       5187.8013      19275.9888       5186.3567       11299.000
       5187.8048      19275.9758       5186.3602       11438.000
       5187.8083      19275.9628       5186.3637       11915.000
       5187.8118      19275.9498       5186.3672       12335.000
       5187.8154      19275.9365       5186.3708       12607.000
       5187.8189      19275.9235       5186.3743       12711.000
       5187.8224      19275.9104       5186.3778       12728.000
       5187.8260      19275.8971       5186.3814       12829.000
       5187.8295      19275.8841       5186.3849       12836.000
       5187.8330      19275.8711       5186.3884       12480.000
       5187.8366      19275.8577       5186.3920       12040.000
       5187.8401      19275.8447       5186.3955       11879.000
       5187.8436      19275.8317       5186.3990       11899.000
       5187.8472      19275.8183       5186.4026       12010.000
       5187.8507      19275.8053       5186.4061       12215.000
       5187.8542      19275.7923       5186.4096       12200.000
       5187.8578      19275.7789       5186.4132       11861.000
       5187.8613      19275.7659       5186.4167       11621.000
       5187.8648      19275.7529       5186.4202       11631.000
       5187.8684      19275.7395       5186.4238       11696.000
       5187.8719      19275.7265       5186.4273       11939.000
       5187.8754      19275.7135       5186.4308       12409.000
       5187.8789      19275.7005       5186.4343       12696.000
       5187.8825      19275.6871       5186.4379       12715.000
       5187.8860      19275.6741       5186.4414       12786.000
       5187.8895      19275.6611       5186.4449       12860.000
       5187.8931      19275.6478       5186.4485       12778.000
       5187.8966      19275.6348       5186.4520       12731.000
       5187.9001      19275.6217       5186.4555       12753.000
       5187.9037      19275.6084       5186.4591       12689.000
       5187.9072      19275.5954       5186.4626       12663.000
       5187.9107      19275.5824       5186.4661       12740.000
       5187.9143      19275.5690       5186.4697       12717.000
       5187.9178      19275.5560       5186.4732       12662.000
       5187.9213      19275.5430       5186.4767       12729.000
       5187.9249      19275.5296       5186.4803       12754.000
       5187.9284      19275.5166       5186.4838       12786.000
       5187.9319      19275.5036       5186.4873       12908.000
       5187.9355      19275.4902       5186.4909       12151.000
       5187.9390      19275.4772       5186.4944        9455.000
       5187.9425      19275.4642       5186.4978        5871.000
       5187.9460      19275.4512       5186.5013        3939.000
       5187.9496      19275.4378       5186.5049        4790.000
       5187.9531      19275.4248       5186.5084        7237.000
       5187.9566      19275.4118       5186.5119        9633.000
       5187.9602      19275.3985       5186.5155       11455.000
       5187.9637      19275.3854       5186.5190       12663.000
       5187.9672      19275.3724       5186.5225       12403.000
       5187.9708      19275.3591       5186.5261        9873.000
       5187.9743      19275.3461       5186.5296        6395.000
       5187.9778      19275.3331       5186.5331        4654.000
       5187.9814      19275.3197       5186.5367        5570.000
       5187.9849      19275.3067       5186.5402        7730.000
       5187.9884      19275.2937       5186.5437        9728.000
       5187.9920      19275.2803       5186.5473       11197.000
       5187.9955      19275.2673       5186.5508       12040.000
       5187.9990      19275.2543       5186.5543       12359.000
       5188.0026      19275.2409       5186.5579       12542.000
       5188.0061      19275.2279       5186.5614       12584.000
       5188.0096      19275.2149       5186.5649       12224.000
       5188.0132      19275.2015       5186.5685       11577.000
       5188.0167      19275.1885       5186.5720       10426.000
       5188.0202      19275.1755       5186.5755        7963.000
       5188.0238      19275.1622       5186.5791        4721.000
       5188.0273      19275.1491       5186.5826        3022.000
       5188.0308      19275.1361       5186.5861        4036.000
       5188.0343      19275.1231       5186.5896        6467.000
       5188.0379      19275.1098       5186.5932        8986.000
       5188.0414      19275.0968       5186.5967       11223.000
       5188.0449      19275.0838       5186.6002       12005.000
       5188.0485      19275.0704       5186.6038        9970.000
       5188.0520      19275.0574       5186.6073        6437.000
       5188.0555      19275.0444       5186.6108        4581.000
       5188.0591      19275.0310       5186.6144        5519.000
       5188.0626      19275.0180       5186.6179        7655.000
       5188.0661      19275.0050       5186.6214        9470.000
       5188.0697      19274.9916       5186.6250       10599.000
       5188.0732      19274.9786       5186.6285       10935.000
       5188.0767      19274.9656       5186.6320       10810.000
       5188.0803      19274.9522       5186.6356       11156.000
       5188.0838      19274.9392       5186.6391       11836.000
       5188.0873      19274.9262       5186.6426       11208.000
       5188.0909      19274.9129       5186.6462        8713.000
       5188.0944      19274.8999       5186.6497        6213.000
       5188.0979      19274.8869       5186.6532        5627.000
       5188.1015      19274.8735       5186.6568        6928.000
       5188.1050      19274.8605       5186.6603        9012.000
       5188.1085      19274.8475       5186.6638       10915.000
       5188.1120      19274.8345       5186.6673       12080.000
       5188.1156      19274.8211       5186.6709       12582.000
       5188.1191      19274.8081       5186.6744       12754.000
       5188.1226      19274.7951       5186.6779       12478.000
       5188.1262      19274.7817       5186.6815       11742.000
       5188.1297      19274.7687       5186.6850       11230.000
       5188.1332      19274.7557       5186.6885       11161.000
       5188.1368      19274.7423       5186.6921       10873.000
       5188.1403      19274.7293       5186.6956       10405.000
       5188.1438      19274.7163       5186.6991       10615.000
       5188.1474      19274.7030       5186.7027       11316.000
       5188.1509      19274.6899       5186.7062       11384.000
       5188.1544      19274.6769       5186.7097       10741.000
       5188.1580      19274.6636       5186.7133       10349.000
       5188.1615      19274.6506       5186.7168       10581.000
       5188.1650      19274.6376       5186.7203       11094.000
       5188.1686      19274.6242       5186.7239       11730.000
       5188.1721      19274.6112       5186.7274       12398.000
       5188.1756      19274.5982       5186.7309       12659.000
       5188.1792      19274.5848       5186.7345       12361.000
       5188.1827      19274.5718       5186.7380       12008.000
       5188.1862      19274.5588       5186.7415       11813.000
       5188.1898      19274.5454       5186.7451       11336.000
       5188.1933      19274.5324       5186.7486       10635.000
       5188.1968      19274.5194       5186.7521       10492.000
       5188.2004      19274.5061       5186.7557       11067.000
       5188.2039      19274.4930       5186.7592       11751.000
       5188.2074      19274.4800       5186.7627       12310.000
       5188.2109      19274.4670       5186.7662       12791.000
       5188.2145      19274.4537       5186.7698       12957.000
       5188.2180      19274.4407       5186.7733       12861.000
       5188.2215      19274.4277       5186.7768       12870.000
       5188.2251      19274.4143       5186.7804       12897.000
       5188.2286      19274.4013       5186.7839       12831.000
       5188.2321      19274.3883       5186.7874       12869.000
       5188.2357      19274.3749       5186.7910       12464.000
       5188.2392      19274.3619       5186.7945       10772.000
       5188.2427      19274.3489       5186.7980        8569.000
       5188.2463      19274.3355       5186.8016        7494.000
       5188.2498      19274.3225       5186.8051        7813.000
       5188.2533      19274.3095       5186.8086        8837.000
       5188.2569      19274.2962       5186.8122       10175.000
       5188.2604      19274.2831       5186.8157       11359.000
       5188.2639      19274.2701       5186.8192       11956.000
       5188.2675      19274.2568       5186.8228       12143.000
       5188.2710      19274.2438       5186.8263       11624.000
       5188.2745      19274.2308       5186.8298        9486.000
       5188.2781      19274.2174       5186.8334        6499.000
       5188.2816      19274.2044       5186.8369        5024.000
       5188.2851      19274.1914       5186.8404        5542.000
       5188.2887      19274.1780       5186.8440        5932.000
       5188.2922      19274.1650       5186.8475        4786.000
       5188.2957      19274.1520       5186.8510        3114.000
       5188.2993      19274.1386       5186.8546        2623.000
       5188.3028      19274.1256       5186.8581        3988.000
       5188.3063      19274.1126       5186.8616        6643.000
       5188.3099      19274.0993       5186.8652        9396.000
       5188.3134      19274.0863       5186.8687       11341.000
       5188.3169      19274.0733       5186.8721       12338.000
       5188.3204      19274.0603       5186.8756       12644.000
       5188.3240      19274.0469       5186.8792       12595.000
       5188.3275      19274.0339       5186.8827       12555.000
       5188.3310      19274.0209       5186.8862       12623.000
       5188.3346      19274.0075       5186.8898       12638.000
       5188.3381      19273.9945       5186.8933       12668.000
       5188.3416      19273.9815       5186.8968       12796.000
       5188.3452      19273.9681       5186.9004       12553.000
       5188.3487      19273.9551       5186.9039       11572.000
       5188.3522      19273.9421       5186.9074       10450.000
       5188.3558      19273.9287       5186.9110       10047.000
       5188.3593      19273.9157       5186.9145       10516.000
       5188.3628      19273.9027       5186.9180       11385.000
       5188.3664      19273.8894       5186.9216       11635.000
       5188.3699      19273.8764       5186.9251       10035.000
       5188.3734      19273.8634       5186.9286        6743.000
       5188.3770      19273.8500       5186.9322        3938.000
       5188.3805      19273.8370       5186.9357        3636.000
       5188.3840      19273.8240       5186.9392        5663.000
       5188.3876      19273.8106       5186.9428        8459.000
       5188.3911      19273.7976       5186.9463       10773.000
       5188.3946      19273.7846       5186.9498       12113.000
       5188.3982      19273.7712       5186.9534       12506.000
       5188.4017      19273.7582       5186.9569       12318.000
       5188.4052      19273.7452       5186.9604       12018.000
       5188.4088      19273.7319       5186.9640       11914.000
       5188.4123      19273.7189       5186.9675       12053.000
       5188.4158      19273.7059       5186.9710       12319.000
       5188.4194      19273.6925       5186.9746       12564.000
       5188.4229      19273.6795       5186.9781       12672.000
       5188.4264      19273.6665       5186.9816       12581.000
       5188.4300      19273.6531       5186.9852       12102.000
       5188.4335      19273.6401       5186.9887       10934.000
       5188.4370      19273.6271       5186.9922        9500.000
       5188.4405      19273.6141       5186.9957        9082.000
       5188.4441      19273.6007       5186.9993       10002.000
       5188.4476      19273.5877       5187.0028       11044.000
       5188.4511      19273.5747       5187.0063       11620.000
       5188.4547      19273.5614       5187.0099       11965.000
       5188.4582      19273.5484       5187.0134       11020.000
       5188.4617      19273.5354       5187.0169        7981.000
       5188.4653      19273.5220       5187.0205        5087.000
       5188.4688      19273.5090       5187.0240        4804.000
       5188.4723      19273.4960       5187.0275        6507.000
       5188.4759      19273.4826       5187.0311        8798.000
       5188.4794      19273.4696       5187.0346       10937.000
       5188.4829      19273.4566       5187.0381       11034.000
       5188.4865      19273.4432       5187.0417        8181.000
       5188.4900      19273.4302       5187.0452        5318.000
       5188.4935      19273.4172       5187.0487        5264.000
       5188.4971      19273.4039       5187.0523        7129.000
       5188.5006      19273.3909       5187.0558        9354.000
       5188.5041      19273.3779       5187.0593       11336.000
       5188.5077      19273.3645       5187.0629       11485.000
       5188.5112      19273.3515       5187.0664        8890.000
       5188.5147      19273.3385       5187.0699        5758.000
       5188.5183      19273.3251       5187.0735        4692.000
       5188.5218      19273.3121       5187.0770        5933.000
       5188.5253      19273.2991       5187.0805        8311.000
       5188.5289      19273.2857       5187.0841       10129.000
       5188.5324      19273.2727       5187.0876        9930.000
       5188.5359      19273.2597       5187.0911        8053.000
       5188.5395      19273.2464       5187.0947        5720.000
       5188.5430      19273.2334       5187.0982        3319.000
       5188.5465      19273.2204       5187.1017        1697.000
       5188.5501      19273.2070       5187.1053        2503.000
       5188.5536      19273.1940       5187.1088        5476.000
       5188.5571      19273.1810       5187.1123        8521.000
       5188.5607      19273.1676       5187.1159       10652.000
       5188.5642      19273.1546       5187.1194       12081.000
       5188.5677      19273.1416       5187.1229       12802.000
       5188.5713      19273.1282       5187.1265       12945.000
       5188.5748      19273.1152       5187.1300       12480.000
       5188.5783      19273.1022       5187.1335       10478.000
       5188.5819      19273.0889       5187.1371        7026.000
       5188.5854      19273.0759       5187.1406        4446.000
       5188.5889      19273.0629       5187.1441        4453.000
       5188.5924      19273.0499       5187.1476        6097.000
       5188.5960      19273.0365       5187.1512        7827.000
       5188.5995      19273.0235       5187.1547        9309.000
       5188.6030      19273.0105       5187.1582       10588.000
       5188.6066      19272.9971       5187.1618       11483.000
       5188.6101      19272.9841       5187.1653       12115.000
       5188.6136      19272.9711       5187.1688       12606.000
       5188.6172      19272.9577       5187.1724       12246.000
       5188.6207      19272.9447       5187.1759       10047.000
       5188.6242      19272.9317       5187.1794        6335.000
       5188.6278      19272.9184       5187.1830        3105.000
       5188.6313      19272.9054       5187.1865        2349.000
       5188.6348      19272.8924       5187.1900        4254.000
       5188.6384      19272.8790       5187.1936        7302.000
       5188.6419      19272.8660       5187.1971        9914.000
       5188.6454      19272.8530       5187.2006       11562.000
       5188.6490      19272.8396       5187.2042       12431.000
       5188.6525      19272.8266       5187.2077       12736.000
       5188.6560      19272.8136       5187.2112       12595.000
       5188.6596      19272.8002       5187.2148       11947.000
       5188.6631      19272.7872       5187.2183       10548.000
       5188.6666      19272.7742       5187.2218        8771.000
       5188.6702      19272.7609       5187.2254        7912.000
       5188.6737      19272.7479       5187.2289        8605.000
       5188.6772      19272.7349       5187.2324        9901.000
       5188.6808      19272.7215       5187.2360       10962.000
       5188.6843      19272.7085       5187.2395       11962.000
       5188.6878      19272.6955       5187.2430       12639.000
       5188.6914      19272.6821       5187.2465       12440.000
       5188.6949      19272.6691       5187.2500       12072.000
       5188.6984      19272.6561       5187.2535       11989.000
       5188.7020      19272.6428       5187.2571       10635.000
       5188.7055      19272.6298       5187.2606        7399.000
       5188.7090      19272.6168       5187.2641        4798.000
       5188.7126      19272.6034       5187.2677        4598.000
       5188.7161      19272.5904       5187.2712        5200.000
       5188.7196      19272.5774       5187.2747        5228.000
       5188.7232      19272.5640       5187.2783        5706.000
       5188.7267      19272.5510       5187.2818        7274.000
       5188.7302      19272.5380       5187.2853        9064.000
       5188.7338      19272.5246       5187.2889       10580.000
       5188.7373      19272.5116       5187.2924       11840.000
       5188.7408      19272.4986       5187.2959       12523.000
       5188.7444      19272.4853       5187.2995       12663.000
       5188.7479      19272.4723       5187.3030       12744.000
       5188.7514      19272.4593       5187.3065       12799.000
       5188.7550      19272.4459       5187.3101       12744.000
       5188.7585      19272.4329       5187.3136       12819.000
       5188.7620      19272.4199       5187.3171       12939.000
       5188.7656      19272.4065       5187.3207       12877.000
       5188.7691      19272.3935       5187.3242       12900.000
       5188.7726      19272.3805       5187.3277       13018.000
       5188.7762      19272.3672       5187.3313       12664.000
       5188.7797      19272.3542       5187.3348       11847.000
       5188.7832      19272.3412       5187.3383       11284.000
       5188.7868      19272.3278       5187.3419       11276.000
       5188.7903      19272.3148       5187.3454       11496.000
       5188.7938      19272.3018       5187.3489       11490.000
       5188.7974      19272.2884       5187.3525       11070.000
       5188.8009      19272.2754       5187.3560       10697.000
       5188.8044      19272.2624       5187.3595       10971.000
       5188.8080      19272.2490       5187.3631       11645.000
       5188.8115      19272.2360       5187.3666       12154.000
       5188.8150      19272.2230       5187.3701       12554.000
       5188.8185      19272.2100       5187.3736       12904.000
       5188.8221      19272.1967       5187.3772       12932.000
       5188.8256      19272.1837       5187.3807       12811.000
       5188.8291      19272.1707       5187.3842       12867.000
       5188.8327      19272.1573       5187.3878       12893.000
       5188.8362      19272.1443       5187.3913       12801.000
       5188.8397      19272.1313       5187.3948       12850.000
       5188.8433      19272.1179       5187.3984       12906.000
       5188.8468      19272.1049       5187.4019       12852.000
       5188.8503      19272.0919       5187.4054       12936.000
       5188.8539      19272.0786       5187.4090       12593.000
       5188.8574      19272.0656       5187.4125       10859.000
       5188.8609      19272.0526       5187.4160        8566.000
       5188.8645      19272.0392       5187.4196        7639.000
       5188.8680      19272.0262       5187.4231        8304.000
       5188.8715      19272.0132       5187.4266        9349.000
       5188.8751      19271.9998       5187.4302       10258.000
       5188.8786      19271.9868       5187.4337       11154.000
       5188.8821      19271.9738       5187.4372       11843.000
       5188.8857      19271.9605       5187.4408       12182.000
       5188.8892      19271.9475       5187.4443       12362.000
       5188.8927      19271.9345       5187.4478       12466.000
       5188.8963      19271.9211       5187.4514       12483.000
       5188.8998      19271.9081       5187.4549       12544.000
       5188.9033      19271.8951       5187.4584       12695.000
       5188.9069      19271.8817       5187.4620       12790.000
       5188.9104      19271.8687       5187.4655       12793.000
       5188.9139      19271.8557       5187.4690       12838.000
       5188.9175      19271.8423       5187.4726       12900.000
       5188.9210      19271.8293       5187.4761       12630.000
       5188.9245      19271.8163       5187.4796       11863.000
       5188.9281      19271.8030       5187.4832       11163.000
       5188.9316      19271.7900       5187.4867       11183.000
       5188.9351      19271.7770       5187.4902       11674.000
       5188.9387      19271.7636       5187.4938       12076.000
       5188.9422      19271.7506       5187.4973       12460.000
       5188.9457      19271.7376       5187.5008       12864.000
       5188.9493      19271.7242       5187.5044       12771.000
       5188.9528      19271.7112       5187.5079       12035.000
       5188.9563      19271.6982       5187.5114       10826.000
       5188.9599      19271.6849       5187.5150        8640.000
       5188.9634      19271.6719       5187.5185        5415.000
       5188.9669      19271.6589       5187.5220        2956.000
       5188.9705      19271.6455       5187.5256        3016.000
       5188.9740      19271.6325       5187.5291        5022.000
       5188.9775      19271.6195       5187.5326        7386.000
       5188.9811      19271.6061       5187.5362        9437.000
       5188.9846      19271.5931       5187.5397       11022.000
       5188.9881      19271.5801       5187.5432       11926.000
       5188.9917      19271.5668       5187.5468       12273.000
       5188.9952      19271.5538       5187.5503       12398.000
       5188.9987      19271.5408       5187.5538       12496.000
       5189.0023      19271.5274       5187.5574       12673.000
       5189.0058      19271.5144       5187.5609       12713.000
       5189.0093      19271.5014       5187.5644       12152.000
       5189.0129      19271.4880       5187.5680       11176.000
       5189.0164      19271.4750       5187.5715       10630.000
       5189.0199      19271.4620       5187.5750       10856.000
       5189.0235      19271.4487       5187.5786       11454.000
       5189.0270      19271.4357       5187.5821       12056.000
       5189.0305      19271.4227       5187.5856       12537.000
       5189.0341      19271.4093       5187.5892       12883.000
       5189.0376      19271.3963       5187.5927       13040.000
       5189.0411      19271.3833       5187.5962       12344.000
       5189.0447      19271.3699       5187.5998        9850.000
       5189.0482      19271.3569       5187.6033        6139.000
       5189.0517      19271.3439       5187.6068        3609.000
       5189.0553      19271.3306       5187.6104        3912.000
       5189.0588      19271.3176       5187.6139        6267.000
       5189.0623      19271.3046       5187.6174        8974.000
       5189.0659      19271.2912       5187.6210       11127.000
       5189.0694      19271.2782       5187.6244       12429.000
       5189.0729      19271.2652       5187.6279       12850.000
       5189.0765      19271.2518       5187.6315       12814.000
       5189.0800      19271.2388       5187.6350       12700.000
       5189.0835      19271.2258       5187.6385       12464.000
       5189.0871      19271.2125       5187.6421       12239.000
       5189.0906      19271.1995       5187.6456       12305.000
       5189.0941      19271.1865       5187.6491       12356.000
       5189.0977      19271.1731       5187.6527       12091.000
       5189.1012      19271.1601       5187.6562       11997.000
       5189.1047      19271.1471       5187.6597       12221.000
       5189.1083      19271.1337       5187.6633       11882.000
       5189.1118      19271.1207       5187.6668       10675.000
       5189.1153      19271.1077       5187.6703        9653.000
       5189.1189      19271.0944       5187.6739        9666.000
       5189.1224      19271.0814       5187.6774       10397.000
       5189.1259      19271.0684       5187.6809       11211.000
       5189.1295      19271.0550       5187.6845       11938.000
       5189.1330      19271.0420       5187.6880       12595.000
       5189.1365      19271.0290       5187.6915       12919.000
       5189.1401      19271.0156       5187.6951       12785.000
       5189.1436      19271.0026       5187.6986       12718.000
       5189.1471      19270.9896       5187.7021       12594.000
       5189.1507      19270.9763       5187.7057       10808.000
       5189.1542      19270.9633       5187.7092        7155.000
       5189.1577      19270.9503       5187.7127        4594.000
       5189.1613      19270.9369       5187.7163        4936.000
       5189.1648      19270.9239       5187.7198        5868.000
       5189.1683      19270.9109       5187.7233        5388.000
       5189.1719      19270.8975       5187.7269        5055.000
       5189.1754      19270.8845       5187.7304        6372.000
       5189.1789      19270.8715       5187.7339        8376.000
       5189.1825      19270.8582       5187.7375       10057.000
       5189.1860      19270.8452       5187.7410       11443.000
       5189.1895      19270.8322       5187.7445       12377.000
       5189.1931      19270.8188       5187.7481       12720.000
       5189.1966      19270.8058       5187.7516       12807.000
       5189.2001      19270.7928       5187.7551       12688.000
       5189.2037      19270.7794       5187.7587       12196.000
       5189.2072      19270.7664       5187.7622       11650.000
       5189.2107      19270.7535       5187.7657       11533.000
       5189.2143      19270.7401       5187.7693       11876.000
       5189.2178      19270.7271       5187.7728       12319.000
       5189.2213      19270.7141       5187.7763       12601.000
       5189.2249      19270.7007       5187.7799       12888.000
       5189.2284      19270.6877       5187.7834       13053.000
       5189.2319      19270.6747       5187.7869       11957.000
       5189.2355      19270.6614       5187.7905        8957.000
       5189.2390      19270.6484       5187.7940        5650.000
       5189.2425      19270.6354       5187.7975        4410.000
       5189.2461      19270.6220       5187.8011        5808.000
       5189.2496      19270.6090       5187.8046        8447.000
       5189.2531      19270.5960       5187.8081       10223.000
       5189.2567      19270.5826       5187.8117        9551.000
       5189.2602      19270.5696       5187.8152        6781.000
       5189.2637      19270.5566       5187.8187        4266.000
       5189.2673      19270.5433       5187.8223        4144.000
       5189.2708      19270.5303       5187.8258        6381.000
       5189.2743      19270.5173       5187.8293        9051.000
       5189.2779      19270.5039       5187.8329        9891.000
       5189.2814      19270.4909       5187.8364        8048.000
       5189.2849      19270.4779       5187.8399        5093.000
       5189.2885      19270.4645       5187.8435        3755.000
       5189.2920      19270.4515       5187.8470        5088.000
       5189.2955      19270.4385       5187.8505        7685.000
       5189.2991      19270.4252       5187.8541        9999.000
       5189.3026      19270.4122       5187.8576       11755.000
       5189.3061      19270.3992       5187.8611       12362.000
       5189.3097      19270.3858       5187.8647       10528.000
       5189.3132      19270.3728       5187.8682        6897.000
       5189.3167      19270.3598       5187.8717        4410.000
       5189.3203      19270.3464       5187.8753        4771.000
       5189.3238      19270.3334       5187.8788        6972.000
       5189.3273      19270.3205       5187.8823        9417.000
       5189.3309      19270.3071       5187.8859       11144.000
       5189.3344      19270.2941       5187.8894       11667.000
       5189.3379      19270.2811       5187.8929       11432.000
       5189.3415      19270.2677       5187.8965       11419.000
       5189.3450      19270.2547       5187.9000       11865.000
       5189.3486      19270.2414       5187.9036       12299.000
       5189.3521      19270.2284       5187.9071       12025.000
       5189.3556      19270.2154       5187.9106       10334.000
       5189.3592      19270.2020       5187.9142        7827.000
       5189.3627      19270.1890       5187.9177        6658.000
       5189.3662      19270.1760       5187.9212        7755.000
       5189.3698      19270.1626       5187.9248        9519.000
       5189.3733      19270.1496       5187.9283       10320.000
       5189.3768      19270.1366       5187.9318       10100.000
       5189.3804      19270.1233       5187.9354        9454.000
       5189.3839      19270.1103       5187.9389        9160.000
       5189.3874      19270.0973       5187.9424        9916.000
       5189.3910      19270.0839       5187.9460       11099.000
       5189.3945      19270.0709       5187.9495       10813.000
       5189.3980      19270.0579       5187.9530        8243.000
       5189.4016      19270.0445       5187.9566        5242.000
       5189.4051      19270.0315       5187.9601        4474.000
       5189.4086      19270.0186       5187.9636        6100.000
       5189.4122      19270.0052       5187.9672        7946.000
       5189.4157      19269.9922       5187.9707        9008.000
       5189.4192      19269.9792       5187.9742       10070.000
       5189.4228      19269.9658       5187.9778       10930.000
       5189.4263      19269.9528       5187.9813       10593.000
       5189.4298      19269.9398       5187.9848        9648.000
       5189.4334      19269.9265       5187.9884        9259.000
       5189.4369      19269.9135       5187.9919        9328.000
       5189.4404      19269.9005       5187.9954        9607.000
       5189.4440      19269.8871       5187.9989       10307.000
       5189.4475      19269.8741       5188.0024       11213.000
       5189.4510      19269.8611       5188.0059       12070.000
       5189.4546      19269.8477       5188.0095       12455.000
       5189.4581      19269.8347       5188.0130       11044.000
       5189.4616      19269.8217       5188.0165        7908.000
       5189.4652      19269.8084       5188.0201        5902.000
       5189.4687      19269.7954       5188.0236        6665.000
       5189.4722      19269.7824       5188.0271        8520.000
       5189.4758      19269.7690       5188.0307       10090.000
       5189.4793      19269.7560       5188.0342       11587.000
       5189.4828      19269.7430       5188.0377       12565.000
       5189.4864      19269.7297       5188.0413       12614.000
       5189.4899      19269.7167       5188.0448       12632.000
       5189.4934      19269.7037       5188.0483       12884.000
       5189.4970      19269.6903       5188.0519       12648.000
       5189.5005      19269.6773       5188.0554       12118.000
       5189.5040      19269.6643       5188.0589       11825.000
       5189.5076      19269.6509       5188.0625       11545.000
       5189.5111      19269.6379       5188.0660       11372.000
       5189.5146      19269.6249       5188.0695       11553.000
       5189.5182      19269.6116       5188.0731       11563.000
       5189.5217      19269.5986       5188.0766       11362.000
       5189.5252      19269.5856       5188.0801       11362.000
       5189.5288      19269.5722       5188.0837       10480.000
       5189.5323      19269.5592       5188.0872        7832.000
       5189.5358      19269.5462       5188.0907        5583.000
       5189.5394      19269.5329       5188.0943        6060.000
       5189.5429      19269.5199       5188.0978        7928.000
       5189.5464      19269.5069       5188.1013        8650.000
       5189.5500      19269.4935       5188.1049        8293.000
       5189.5535      19269.4805       5188.1084        8381.000
       5189.5570      19269.4675       5188.1119        9194.000
       5189.5606      19269.4541       5188.1155        9918.000
       5189.5641      19269.4411       5188.1190       10165.000
       5189.5676      19269.4282       5188.1225       10345.000
       5189.5712      19269.4148       5188.1261       10826.000
       5189.5747      19269.4018       5188.1296       11377.000
       5189.5783      19269.3884       5188.1332       11746.000
       5189.5818      19269.3754       5188.1367       12104.000
       5189.5853      19269.3624       5188.1402       12383.000
       5189.5889      19269.3491       5188.1438       12054.000
       5189.5924      19269.3361       5188.1473       11095.000
       5189.5959      19269.3231       5188.1508       10296.000
       5189.5995      19269.3097       5188.1544       10268.000
       5189.6030      19269.2967       5188.1579       10834.000
       5189.6065      19269.2837       5188.1614       11544.000
       5189.6101      19269.2703       5188.1650       12158.000
       5189.6136      19269.2573       5188.1685       12554.000
       5189.6171      19269.2444       5188.1720       12686.000
       5189.6207      19269.2310       5188.1756       12717.000
       5189.6242      19269.2180       5188.1791       12795.000
       5189.6277      19269.2050       5188.1826       12810.000
       5189.6313      19269.1916       5188.1862       12709.000
       5189.6348      19269.1786       5188.1897       12689.000
       5189.6383      19269.1656       5188.1932       12764.000
       5189.6419      19269.1523       5188.1968       12765.000
       5189.6454      19269.1393       5188.2003       12799.000
       5189.6489      19269.1263       5188.2038       12961.000
       5189.6525      19269.1129       5188.2074       12967.000
       5189.6560      19269.0999       5188.2109       12800.000
       5189.6595      19269.0869       5188.2144       12867.000
       5189.6631      19269.0736       5188.2180       12861.000
       5189.6666      19269.0606       5188.2215       11539.000
       5189.6701      19269.0476       5188.2250        8383.000
       5189.6737      19269.0342       5188.2286        4790.000
       5189.6772      19269.0212       5188.2321        2989.000
       5189.6807      19269.0082       5188.2356        3897.000
       5189.6843      19268.9948       5188.2392        6456.000
       5189.6878      19268.9818       5188.2427        9053.000
       5189.6913      19268.9688       5188.2462       10841.000
       5189.6949      19268.9555       5188.2498       11666.000
       5189.6984      19268.9425       5188.2533       11811.000
       5189.7019      19268.9295       5188.2568       11863.000
       5189.7055      19268.9161       5188.2604       12070.000
       5189.7090      19268.9031       5188.2639       12261.000
       5189.7125      19268.8901       5188.2674       12490.000
       5189.7161      19268.8768       5188.2710       12775.000
       5189.7196      19268.8638       5188.2745       12817.000
       5189.7232      19268.8504       5188.2781       12810.000
       5189.7267      19268.8374       5188.2816       12958.000
       5189.7302      19268.8244       5188.2851       12157.000
       5189.7338      19268.8111       5188.2887        9655.000
       5189.7373      19268.7981       5188.2922        7167.000
       5189.7408      19268.7851       5188.2957        6658.000
       5189.7444      19268.7717       5188.2993        7845.000
       5189.7479      19268.7587       5188.3028        9665.000
       5189.7514      19268.7457       5188.3063       11312.000
       5189.7550      19268.7323       5188.3099       11138.000
       5189.7585      19268.7193       5188.3134        8206.000
       5189.7620      19268.7063       5188.3169        4719.000
       5189.7656      19268.6930       5188.3205        3494.000
       5189.7691      19268.6800       5188.3240        4059.000
       5189.7726      19268.6670       5188.3275        4035.000
       5189.7762      19268.6536       5188.3311        2937.000
       5189.7797      19268.6406       5188.3346        2361.000
       5189.7832      19268.6276       5188.3381        3534.000
       5189.7868      19268.6143       5188.3417        6131.000
       5189.7903      19268.6013       5188.3452        8976.000
       5189.7938      19268.5883       5188.3487       11117.000
       5189.7974      19268.5749       5188.3523       12323.000
       5189.8009      19268.5619       5188.3558       12859.000
       5189.8044      19268.5489       5188.3593       12946.000
       5189.8080      19268.5356       5188.3629       12581.000
       5189.8115      19268.5226       5188.3664       11842.000
       5189.8150      19268.5096       5188.3699       10999.000
       5189.8186      19268.4962       5188.3734       10238.000
       5189.8221      19268.4832       5188.3769        9686.000
       5189.8256      19268.4702       5188.3804        9644.000
       5189.8292      19268.4569       5188.3840       10235.000
       5189.8327      19268.4439       5188.3875       11123.000
       5189.8362      19268.4309       5188.3910       11931.000
       5189.8398      19268.4175       5188.3946       12332.000
       5189.8433      19268.4045       5188.3981       11952.000
       5189.8469      19268.3911       5188.4017       11040.000
       5189.8504      19268.3781       5188.4052       10273.000
       5189.8539      19268.3651       5188.4087        9154.000
       5189.8575      19268.3518       5188.4123        6596.000
       5189.8610      19268.3388       5188.4158        3649.000
       5189.8645      19268.3258       5188.4193        2836.000
       5189.8681      19268.3124       5188.4229        4495.000
       5189.8716      19268.2994       5188.4264        6650.000
       5189.8751      19268.2864       5188.4299        8208.000
       5189.8787      19268.2731       5188.4335        9556.000
       5189.8822      19268.2601       5188.4370       10754.000
       5189.8857      19268.2471       5188.4405       11464.000
       5189.8893      19268.2337       5188.4441       11895.000
       5189.8928      19268.2207       5188.4476       12345.000
       5189.8963      19268.2077       5188.4511       12615.000
       5189.8999      19268.1944       5188.4547       12617.000
       5189.9034      19268.1814       5188.4582       12667.000
       5189.9069      19268.1684       5188.4617       12834.000
       5189.9105      19268.1550       5188.4653       12869.000
       5189.9140      19268.1420       5188.4688       12818.000
       5189.9175      19268.1290       5188.4723       12908.000
       5189.9211      19268.1157       5188.4759       12976.000
       5189.9246      19268.1027       5188.4794       12847.000
       5189.9281      19268.0897       5188.4829       12800.000
       5189.9317      19268.0763       5188.4865       12916.000
       5189.9352      19268.0633       5188.4900       12835.000
       5189.9387      19268.0503       5188.4935       12647.000
       5189.9423      19268.0369       5188.4971       12662.000
       5189.9458      19268.0240       5188.5006       12214.000
       5189.9493      19268.0110       5188.5041       10573.000
       5189.9529      19267.9976       5188.5077        8729.000
       5189.9564      19267.9846       5188.5112        8219.000
       5189.9600      19267.9712       5188.5148        8992.000
       5189.9635      19267.9582       5188.5183       10160.000
       5189.9670      19267.9452       5188.5218       11452.000
       5189.9706      19267.9319       5188.5254       12598.000
       5189.9741      19267.9189       5188.5289       13011.000
       5189.9776      19267.9059       5188.5324       12843.000
       5189.9812      19267.8925       5188.5360       12780.000
       5189.9847      19267.8795       5188.5395       12881.000
       5189.9882      19267.8665       5188.5430       12887.000
       5189.9918      19267.8532       5188.5466       12909.000
       5189.9953      19267.8402       5188.5501       12996.000
       5189.9988      19267.8272       5188.5536       13002.000
       5190.0024      19267.8138       5188.5572       13028.000
       5190.0059      19267.8008       5188.5607       13133.000
       5190.0094      19267.7878       5188.5642       13094.000
       5190.0130      19267.7745       5188.5678       12957.000
       5190.0165      19267.7615       5188.5713       12914.000
       5190.0200      19267.7485       5188.5748       12653.000
       5190.0236      19267.7351       5188.5784       11914.000
       5190.0271      19267.7221       5188.5819       11171.000
       5190.0306      19267.7091       5188.5854       10635.000
       5190.0342      19267.6958       5188.5890        9436.000
       5190.0377      19267.6828       5188.5925        6931.000
       5190.0412      19267.6698       5188.5960        4170.000
       5190.0448      19267.6564       5188.5996        3077.000
       5190.0483      19267.6434       5188.6031        4405.000
       5190.0519      19267.6301       5188.6067        7150.000
       5190.0554      19267.6171       5188.6102        9766.000
       5190.0589      19267.6041       5188.6137       11058.000
       5190.0625      19267.5907       5188.6173       10135.000
       5190.0660      19267.5777       5188.6208        7105.000
       5190.0695      19267.5647       5188.6243        4007.000
       5190.0731      19267.5514       5188.6279        3307.000
       5190.0766      19267.5384       5188.6314        5258.000
       5190.0801      19267.5254       5188.6349        7890.000
       5190.0837      19267.5120       5188.6385        9037.000
       5190.0872      19267.4990       5188.6420        7775.000
       5190.0907      19267.4860       5188.6455        5250.000
       5190.0943      19267.4727       5188.6491        4112.000
       5190.0978      19267.4597       5188.6526        5612.000
       5190.1013      19267.4467       5188.6561        8248.000
       5190.1049      19267.4333       5188.6597       10396.000
       5190.1084      19267.4203       5188.6632       11954.000
       5190.1119      19267.4073       5188.6667       12744.000
       5190.1155      19267.3940       5188.6703       12396.000
       5190.1190      19267.3810       5188.6738       11763.000
       5190.1225      19267.3680       5188.6773       11457.000
       5190.1261      19267.3546       5188.6809       10255.000
       5190.1296      19267.3416       5188.6844        7485.000
       5190.1332      19267.3282       5188.6880        4765.000
       5190.1367      19267.3153       5188.6915        3679.000
       5190.1402      19267.3023       5188.6950        4244.000
       5190.1438      19267.2889       5188.6986        6076.000
       5190.1473      19267.2759       5188.7021        8622.000
       5190.1508      19267.2629       5188.7056       10769.000
       5190.1544      19267.2495       5188.7092       11941.000
       5190.1579      19267.2366       5188.7127       12560.000
       5190.1614      19267.2236       5188.7162       12903.000
       5190.1650      19267.2102       5188.7198       12943.000
       5190.1685      19267.1972       5188.7233       12924.000
       5190.1720      19267.1842       5188.7268       12930.000
       5190.1756      19267.1708       5188.7304       12753.000
       5190.1791      19267.1579       5188.7339       12559.000
       5190.1826      19267.1449       5188.7374       12609.000
       5190.1862      19267.1315       5188.7410       12667.000
       5190.1897      19267.1185       5188.7445       12608.000
       5190.1932      19267.1055       5188.7480       12700.000
       5190.1968      19267.0921       5188.7515       12871.000
       5190.2003      19267.0792       5188.7550       12812.000
       5190.2038      19267.0662       5188.7585       12690.000
       5190.2074      19267.0528       5188.7621       12689.000
       5190.2109      19267.0398       5188.7656       12419.000
       5190.2145      19267.0264       5188.7692       11710.000
       5190.2180      19267.0134       5188.7727       11220.000
       5190.2215      19267.0005       5188.7762       11459.000
       5190.2251      19266.9871       5188.7798       11970.000
       5190.2286      19266.9741       5188.7833       12168.000
       5190.2321      19266.9611       5188.7868       12229.000
       5190.2357      19266.9477       5188.7904       12443.000
       5190.2392      19266.9347       5188.7939       12575.000
       5190.2427      19266.9218       5188.7974       12605.000
       5190.2463      19266.9084       5188.8010       12883.000
       5190.2498      19266.8954       5188.8045       12781.000
       5190.2533      19266.8824       5188.8080       10967.000
       5190.2569      19266.8690       5188.8116        7799.000
       5190.2604      19266.8561       5188.8151        5529.000
       5190.2639      19266.8431       5188.8186        5587.000
       5190.2675      19266.8297       5188.8222        7381.000
       5190.2710      19266.8167       5188.8257        9584.000
       5190.2745      19266.8037       5188.8292       11103.000
       5190.2781      19266.7903       5188.8328       11475.000
       5190.2816      19266.7774       5188.8363       11286.000
       5190.2852      19266.7640       5188.8399       11410.000
       5190.2887      19266.7510       5188.8434       11784.000
       5190.2922      19266.7380       5188.8469       11885.000
       5190.2958      19266.7246       5188.8505       11802.000
       5190.2993      19266.7117       5188.8540       11904.000
       5190.3028      19266.6987       5188.8575       12145.000
       5190.3064      19266.6853       5188.8611       12324.000
       5190.3099      19266.6723       5188.8646       12501.000
       5190.3134      19266.6593       5188.8681       12754.000
       5190.3170      19266.6459       5188.8717       12762.000
       5190.3205      19266.6330       5188.8752       12110.000
       5190.3240      19266.6200       5188.8787       11104.000
       5190.3276      19266.6066       5188.8823       10624.000
       5190.3311      19266.5936       5188.8858       10921.000
       5190.3346      19266.5806       5188.8893       11486.000
       5190.3382      19266.5673       5188.8929       12075.000
       5190.3417      19266.5543       5188.8964       12671.000
       5190.3452      19266.5413       5188.8999       12880.000
       5190.3488      19266.5279       5188.9035       12518.000
       5190.3523      19266.5149       5188.9070       12096.000
       5190.3559      19266.5016       5188.9106       12032.000
       5190.3594      19266.4886       5188.9141       12159.000
       5190.3629      19266.4756       5188.9176       12217.000
       5190.3665      19266.4622       5188.9212       12191.000
       5190.3700      19266.4492       5188.9247       12219.000
       5190.3735      19266.4362       5188.9282       12355.000
       5190.3771      19266.4229       5188.9318       12427.000
       5190.3806      19266.4099       5188.9353       12423.000
       5190.3841      19266.3969       5188.9388       12594.000
       5190.3877      19266.3835       5188.9424       12806.000
       5190.3912      19266.3705       5188.9459       12765.000
       5190.3947      19266.3575       5188.9494       12775.000
       5190.3983      19266.3442       5188.9530       12713.000
       5190.4018      19266.3312       5188.9565       11283.000
       5190.4053      19266.3182       5188.9600        8148.000
       5190.4089      19266.3048       5188.9636        5078.000
       5190.4124      19266.2918       5188.9671        3396.000
       5190.4159      19266.2788       5188.9706        2418.000
       5190.4195      19266.2655       5188.9742        1343.000
       5190.4230      19266.2525       5188.9777         747.000
       5190.4266      19266.2391       5188.9813        1720.000
       5190.4301      19266.2261       5188.9848        4420.000
       5190.4336      19266.2131       5188.9883        7662.000
       5190.4372      19266.1998       5188.9919       10211.000
       5190.4407      19266.1868       5188.9954       11914.000
       5190.4442      19266.1738       5188.9989       12458.000
       5190.4478      19266.1604       5189.0025       10847.000
       5190.4513      19266.1474       5189.0060        7787.000
       5190.4548      19266.1344       5189.0095        5916.000
       5190.4584      19266.1211       5189.0131        6361.000
       5190.4619      19266.1081       5189.0166        8003.000
       5190.4654      19266.0951       5189.0201        9872.000
       5190.4690      19266.0817       5189.0237       11390.000
       5190.4725      19266.0687       5189.0272       11852.000
       5190.4760      19266.0558       5189.0307       11661.000
       5190.4796      19266.0424       5189.0343       11824.000
       5190.4831      19266.0294       5189.0378       11874.000
       5190.4867      19266.0160       5189.0414       10598.000
       5190.4902      19266.0030       5189.0449        7878.000
       5190.4937      19265.9901       5189.0484        4619.000
       5190.4973      19265.9767       5189.0520        2452.000
       5190.5008      19265.9637       5189.0555        2807.000
       5190.5043      19265.9507       5189.0590        4592.000
       5190.5079      19265.9373       5189.0626        4987.000
       5190.5114      19265.9244       5189.0661        3571.000
       5190.5149      19265.9114       5189.0696        2664.000
       5190.5185      19265.8980       5189.0732        3713.000
       5190.5220      19265.8850       5189.0767        6143.000
       5190.5255      19265.8720       5189.0802        8747.000
       5190.5291      19265.8587       5189.0838       10436.000
       5190.5326      19265.8457       5189.0873       10936.000
       5190.5361      19265.8327       5189.0908       11075.000
       5190.5397      19265.8193       5189.0944       11479.000
       5190.5432      19265.8063       5189.0979       11973.000
       5190.5468      19265.7930       5189.1015       12445.000
       5190.5503      19265.7800       5189.1050       12770.000
       5190.5538      19265.7670       5189.1085       12512.000
       5190.5574      19265.7536       5189.1121       11878.000
       5190.5609      19265.7406       5189.1156       11642.000
       5190.5644      19265.7276       5189.1191       11851.000
       5190.5680      19265.7143       5189.1227       12090.000
       5190.5715      19265.7013       5189.1261       12406.000
       5190.5750      19265.6883       5189.1296       12794.000
       5190.5786      19265.6749       5189.1332       12920.000
       5190.5821      19265.6619       5189.1367       12843.000
       5190.5856      19265.6489       5189.1402       12829.000
       5190.5892      19265.6356       5189.1438       12780.000
       5190.5927      19265.6226       5189.1473       12668.000
       5190.5962      19265.6096       5189.1508       12692.000
       5190.5998      19265.5962       5189.1544       12773.000
       5190.6033      19265.5833       5189.1579       12760.000
       5190.6069      19265.5699       5189.1615       12788.000
       5190.6104      19265.5569       5189.1650       12864.000
       5190.6139      19265.5439       5189.1685       12862.000
       5190.6175      19265.5305       5189.1721       12915.000
       5190.6210      19265.5176       5189.1756       12969.000
       5190.6245      19265.5046       5189.1791       12470.000
       5190.6281      19265.4912       5189.1827       11356.000
       5190.6316      19265.4782       5189.1862       10497.000
       5190.6351      19265.4652       5189.1897       10538.000
       5190.6387      19265.4519       5189.1933       11183.000
       5190.6422      19265.4389       5189.1968       11908.000
       5190.6457      19265.4259       5189.2003       12504.000
       5190.6493      19265.4125       5189.2039       12868.000
       5190.6528      19265.3995       5189.2074       12960.000
       5190.6564      19265.3862       5189.2110       12931.000
       5190.6599      19265.3732       5189.2145       12935.000
       5190.6634      19265.3602       5189.2180       12963.000
       5190.6670      19265.3468       5189.2216       12972.000
       5190.6705      19265.3338       5189.2251       12951.000
       5190.6740      19265.3208       5189.2286       12910.000
       5190.6776      19265.3075       5189.2322       12891.000
       5190.6811      19265.2945       5189.2357       12884.000
       5190.6846      19265.2815       5189.2392       12805.000
       5190.6882      19265.2681       5189.2428       12728.000
       5190.6917      19265.2551       5189.2463       12815.000
       5190.6952      19265.2422       5189.2498       12943.000
       5190.6988      19265.2288       5189.2534       12910.000
       5190.7023      19265.2158       5189.2569       12893.000
       5190.7058      19265.2028       5189.2604       13037.000
       5190.7094      19265.1895       5189.2640       12862.000
       5190.7129      19265.1765       5189.2675       11890.000
       5190.7165      19265.1631       5189.2711       10485.000
       5190.7200      19265.1501       5189.2746        9489.000
       5190.7235      19265.1371       5189.2781        9369.000
       5190.7271      19265.1238       5189.2817       10043.000
       5190.7306      19265.1108       5189.2852       11098.000
       5190.7341      19265.0978       5189.2887       12044.000
       5190.7377      19265.0844       5189.2923       12618.000
       5190.7412      19265.0714       5189.2958       12853.000
       5190.7447      19265.0584       5189.2993       12837.000
       5190.7483      19265.0451       5189.3029       12633.000
       5190.7518      19265.0321       5189.3064       12416.000
       5190.7553      19265.0191       5189.3099       12418.000
       5190.7589      19265.0057       5189.3135       12612.000
       5190.7624      19264.9927       5189.3170       12619.000
       5190.7660      19264.9794       5189.3206       12305.000
       5190.7695      19264.9664       5189.3241       12115.000
       5190.7730      19264.9534       5189.3276       12190.000
       5190.7766      19264.9400       5189.3312       11854.000
       5190.7801      19264.9271       5189.3347       10955.000
       5190.7836      19264.9141       5189.3382       10449.000
       5190.7872      19264.9007       5189.3418       10694.000
       5190.7907      19264.8877       5189.3453       11041.000
       5190.7942      19264.8747       5189.3488       11493.000
       5190.7978      19264.8614       5189.3524       12158.000
       5190.8013      19264.8484       5189.3559       11521.000
       5190.8048      19264.8354       5189.3594        8508.000
       5190.8084      19264.8220       5189.3630        5171.000
       5190.8119      19264.8090       5189.3665        4285.000
       5190.8155      19264.7957       5189.3701        5915.000
       5190.8190      19264.7827       5189.3736        8400.000
       5190.8225      19264.7697       5189.3771       10632.000
       5190.8261      19264.7563       5189.3807       12157.000
       5190.8296      19264.7433       5189.3842       12799.000
       5190.8331      19264.7304       5189.3877       12740.000
       5190.8367      19264.7170       5189.3913       12404.000
       5190.8402      19264.7040       5189.3948       12272.000
       5190.8437      19264.6910       5189.3983       12293.000
       5190.8473      19264.6777       5189.4019       11580.000
       5190.8508      19264.6647       5189.4054        9930.000
       5190.8543      19264.6517       5189.4089        8802.000
       5190.8579      19264.6383       5189.4125        9230.000
       5190.8614      19264.6253       5189.4160       10283.000
       5190.8650      19264.6120       5189.4196       10552.000
       5190.8685      19264.5990       5189.4231        9558.000
       5190.8720      19264.5860       5189.4266        7935.000
       5190.8756      19264.5726       5189.4302        7097.000
       5190.8791      19264.5596       5189.4337        7247.000
       5190.8826      19264.5466       5189.4372        6528.000
       5190.8862      19264.5333       5189.4408        4451.000
       5190.8897      19264.5203       5189.4443        3338.000
       5190.8932      19264.5073       5189.4478        4021.000
       5190.8968      19264.4940       5189.4514        4435.000
       5190.9003      19264.4810       5189.4549        3678.000
       5190.9038      19264.4680       5189.4584        2689.000
       5190.9074      19264.4546       5189.4620        1754.000
       5190.9109      19264.4416       5189.4655        1431.000
       5190.9145      19264.4283       5189.4691        3164.000
       5190.9180      19264.4153       5189.4726        6477.000
       5190.9215      19264.4023       5189.4761        9287.000
       5190.9251      19264.3889       5189.4797       11123.000
       5190.9286      19264.3759       5189.4832       12461.000
       5190.9321      19264.3629       5189.4867       12961.000
       5190.9357      19264.3496       5189.4903       12889.000
       5190.9392      19264.3366       5189.4938       13032.000
       5190.9427      19264.3236       5189.4973       12604.000
       5190.9463      19264.3102       5189.5008       10657.000
       5190.9498      19264.2973       5189.5043        8440.000
       5190.9533      19264.2843       5189.5078        7603.000
       5190.9569      19264.2709       5189.5114        8148.000
       5190.9604      19264.2579       5189.5149        9434.000
       5190.9640      19264.2446       5189.5185       10959.000
       5190.9675      19264.2316       5189.5220       12068.000
       5190.9710      19264.2186       5189.5255       12513.000
       5190.9746      19264.2052       5189.5291       12675.000
       5190.9781      19264.1922       5189.5326       12755.000
       5190.9816      19264.1792       5189.5361       12740.000
       5190.9852      19264.1659       5189.5397       12749.000
       5190.9887      19264.1529       5189.5432       12634.000
       5190.9922      19264.1399       5189.5467       12043.000
       5190.9958      19264.1265       5189.5503       11232.000
       5190.9993      19264.1136       5189.5538       10929.000
       5191.0029      19264.1002       5189.5574       11329.000
       5191.0064      19264.0872       5189.5609       11860.000
       5191.0099      19264.0742       5189.5644       12026.000
       5191.0135      19264.0609       5189.5680       11989.000
       5191.0170      19264.0479       5189.5715       12077.000
       5191.0205      19264.0349       5189.5750       12187.000
       5191.0241      19264.0215       5189.5786       12138.000
       5191.0276      19264.0085       5189.5821       12066.000
       5191.0311      19263.9955       5189.5856       12098.000
       5191.0347      19263.9822       5189.5892       12279.000
       5191.0382      19263.9692       5189.5927       12611.000
       5191.0417      19263.9562       5189.5962       12301.000
       5191.0453      19263.9429       5189.5998       10083.000
       5191.0488      19263.9299       5189.6033        6394.000
       5191.0524      19263.9165       5189.6069        3689.000
       5191.0559      19263.9035       5189.6104        3669.000
       5191.0594      19263.8905       5189.6139        5767.000
       5191.0630      19263.8772       5189.6175        8517.000
       5191.0665      19263.8642       5189.6210       10791.000
       5191.0700      19263.8512       5189.6245       12078.000
       5191.0736      19263.8378       5189.6281       12636.000
       5191.0771      19263.8248       5189.6316       12801.000
       5191.0806      19263.8119       5189.6351       12257.000
       5191.0842      19263.7985       5189.6387       11004.000
       5191.0877      19263.7855       5189.6422       10101.000
       5191.0913      19263.7721       5189.6458       10282.000
       5191.0948      19263.7592       5189.6493       11054.000
       5191.0983      19263.7462       5189.6528       11797.000
       5191.1019      19263.7328       5189.6564       12404.000
       5191.1054      19263.7198       5189.6599       12788.000
       5191.1089      19263.7068       5189.6634       12894.000
       5191.1125      19263.6935       5189.6670       12903.000
       5191.1160      19263.6805       5189.6705       12922.000
       5191.1195      19263.6675       5189.6740       12972.000
       5191.1231      19263.6541       5189.6776       12950.000
       5191.1266      19263.6412       5189.6811       12052.000
       5191.1301      19263.6282       5189.6846        9381.000
       5191.1337      19263.6148       5189.6882        5748.000
       5191.1372      19263.6018       5189.6917        3450.000
       5191.1408      19263.5885       5189.6953        3809.000
       5191.1443      19263.5755       5189.6988        6113.000
       5191.1478      19263.5625       5189.7023        8909.000
       5191.1514      19263.5491       5189.7059       11173.000
       5191.1549      19263.5361       5189.7094       12455.000
       5191.1584      19263.5231       5189.7129       12859.000
       5191.1620      19263.5098       5189.7165       12864.000
       5191.1655      19263.4968       5189.7200       12840.000
       5191.1690      19263.4838       5189.7235       12867.000
       5191.1726      19263.4705       5189.7271       12883.000
       5191.1761      19263.4575       5189.7306       12702.000
       5191.1797      19263.4441       5189.7342       12147.000
       5191.1832      19263.4311       5189.7377       11427.000
       5191.1867      19263.4181       5189.7412       11131.000
       5191.1903      19263.4048       5189.7448       11574.000
       5191.1938      19263.3918       5189.7483       12170.000
       5191.1973      19263.3788       5189.7518       11654.000
       5191.2009      19263.3654       5189.7554        9232.000
       5191.2044      19263.3525       5189.7589        5718.000
       5191.2079      19263.3395       5189.7624        3295.000
       5191.2115      19263.3261       5189.7660        3639.000
       5191.2150      19263.3131       5189.7695        6238.000
       5191.2186      19263.2998       5189.7731        8936.000
       5191.2221      19263.2868       5189.7766       10259.000
       5191.2256      19263.2738       5189.7801       10612.000
       5191.2292      19263.2604       5189.7837       10962.000
       5191.2327      19263.2474       5189.7872       11420.000
       5191.2362      19263.2344       5189.7907       11824.000
       5191.2398      19263.2211       5189.7943       12294.000
       5191.2433      19263.2081       5189.7978       12481.000
       5191.2468      19263.1951       5189.8013       11897.000
       5191.2504      19263.1818       5189.8049       11208.000
       5191.2539      19263.1688       5189.8084       11311.000
       5191.2575      19263.1554       5189.8120       11786.000
       5191.2610      19263.1424       5189.8155       12100.000
       5191.2645      19263.1294       5189.8190       12576.000
       5191.2681      19263.1161       5189.8226       12993.000
       5191.2716      19263.1031       5189.8261       12853.000
       5191.2751      19263.0901       5189.8296       12851.000
       5191.2787      19263.0767       5189.8332       13119.000
       5191.2822      19263.0638       5189.8367       12100.000
       5191.2857      19263.0508       5189.8402        9818.000
       5191.2893      19263.0374       5189.8438        8497.000
       5191.2928      19263.0244       5189.8473        8270.000
       5191.2964      19263.0111       5189.8509        6961.000
       5191.2999      19262.9981       5189.8544        4460.000
       5191.3034      19262.9851       5189.8579        2934.000
       5191.3070      19262.9717       5189.8615        3552.000
       5191.3105      19262.9587       5189.8650        5728.000
       5191.3140      19262.9458       5189.8685        8145.000
       5191.3176      19262.9324       5189.8721        9701.000
       5191.3211      19262.9194       5189.8755       10482.000
       5191.3246      19262.9064       5189.8790       11104.000
       5191.3282      19262.8931       5189.8826       11499.000
       5191.3317      19262.8801       5189.8861       11785.000
       5191.3353      19262.8667       5189.8897       12440.000
       5191.3388      19262.8537       5189.8932       12904.000
       5191.3423      19262.8407       5189.8967       12742.000
       5191.3459      19262.8274       5189.9003       12839.000
       5191.3494      19262.8144       5189.9038       12926.000
       5191.3529      19262.8014       5189.9073       11368.000
       5191.3565      19262.7881       5189.9109        8691.000
       5191.3600      19262.7751       5189.9144        6802.000
       5191.3635      19262.7621       5189.9179        5704.000
       5191.3671      19262.7487       5189.9215        5127.000
       5191.3706      19262.7357       5189.9250        6072.000
       5191.3742      19262.7224       5189.9286        8170.000
       5191.3777      19262.7094       5189.9321        9867.000
       5191.3812      19262.6964       5189.9356       11074.000
       5191.3848      19262.6831       5189.9392       11587.000
       5191.3883      19262.6701       5189.9427        9940.000
       5191.3918      19262.6571       5189.9462        6846.000
       5191.3954      19262.6437       5189.9498        5347.000
       5191.3989      19262.6307       5189.9533        6358.000
       5191.4024      19262.6177       5189.9568        8255.000
       5191.4060      19262.6044       5189.9604       10037.000
       5191.4095      19262.5914       5189.9639       11580.000
       5191.4131      19262.5780       5189.9675       12493.000
       5191.4166      19262.5651       5189.9710       12700.000
       5191.4201      19262.5521       5189.9745       12699.000
       5191.4237      19262.5387       5189.9781       12773.000
       5191.4272      19262.5257       5189.9816       12789.000
       5191.4307      19262.5127       5189.9851       12622.000
       5191.4343      19262.4994       5189.9887       12420.000
       5191.4378      19262.4864       5189.9922       12406.000
       5191.4413      19262.4734       5189.9957       12518.000
       5191.4449      19262.4601       5189.9993       12642.000
       5191.4484      19262.4471       5190.0028       12838.000
       5191.4520      19262.4337       5190.0064       12940.000
       5191.4555      19262.4207       5190.0099       12863.000
       5191.4590      19262.4077       5190.0134       12937.000
       5191.4626      19262.3944       5190.0170       12614.000
       5191.4661      19262.3814       5190.0205       10562.000
       5191.4696      19262.3684       5190.0240        7498.000
       5191.4732      19262.3550       5190.0276        5892.000
       5191.4767      19262.3421       5190.0311        6122.000
       5191.4802      19262.3291       5190.0346        6627.000
       5191.4838      19262.3157       5190.0382        7241.000
       5191.4873      19262.3027       5190.0417        8512.000
       5191.4909      19262.2894       5190.0453        9657.000
       5191.4944      19262.2764       5190.0488       10202.000
       5191.4979      19262.2634       5190.0523       10917.000
       5191.5015      19262.2500       5190.0559       11812.000
       5191.5050      19262.2371       5190.0594       12263.000
       5191.5085      19262.2241       5190.0629       12595.000
       5191.5121      19262.2107       5190.0665       12811.000
       5191.5156      19262.1977       5190.0700       11846.000
       5191.5192      19262.1844       5190.0736        9946.000
       5191.5227      19262.1714       5190.0771        8898.000
       5191.5262      19262.1584       5190.0806        9133.000
       5191.5298      19262.1450       5190.0842        9602.000
       5191.5333      19262.1321       5190.0877       10015.000
       5191.5368      19262.1191       5190.0912       10627.000
       5191.5404      19262.1057       5190.0948       11159.000
       5191.5439      19262.0927       5190.0983       11468.000
       5191.5474      19262.0797       5190.1018       11467.000
       5191.5510      19262.0664       5190.1054       10368.000
       5191.5545      19262.0534       5190.1089        8168.000
       5191.5581      19262.0400       5190.1125        6659.000
       5191.5616      19262.0271       5190.1160        6940.000
       5191.5651      19262.0141       5190.1195        7881.000
       5191.5687      19262.0007       5190.1231        8449.000
       5191.5722      19261.9877       5190.1266        9092.000
       5191.5757      19261.9747       5190.1301       10106.000
       5191.5793      19261.9614       5190.1337       10950.000
       5191.5828      19261.9484       5190.1372       11380.000
       5191.5863      19261.9354       5190.1407       11656.000
       5191.5899      19261.9221       5190.1443       11876.000
       5191.5934      19261.9091       5190.1478       12006.000
       5191.5970      19261.8957       5190.1514       12243.000
       5191.6005      19261.8827       5190.1549       12682.000
       5191.6040      19261.8697       5190.1584       12471.000
       5191.6076      19261.8564       5190.1620       10281.000
       5191.6111      19261.8434       5190.1655        6612.000
       5191.6146      19261.8304       5190.1690        4213.000
       5191.6182      19261.8171       5190.1726        4681.000
       5191.6217      19261.8041       5190.1761        6651.000
       5191.6253      19261.7907       5190.1797        8547.000
       5191.6288      19261.7777       5190.1832       10270.000
       5191.6323      19261.7647       5190.1867       11511.000
       5191.6359      19261.7514       5190.1903       11671.000
       5191.6394      19261.7384       5190.1938       11375.000
       5191.6429      19261.7254       5190.1973       11444.000
       5191.6465      19261.7121       5190.2009       11492.000
       5191.6500      19261.6991       5190.2044       11091.000
       5191.6535      19261.6861       5190.2079       10497.000
       5191.6571      19261.6727       5190.2115        9806.000
       5191.6606      19261.6597       5190.2150        9271.000
       5191.6642      19261.6464       5190.2186        9609.000
       5191.6677      19261.6334       5190.2221       10676.000
       5191.6712      19261.6204       5190.2256       11513.000
       5191.6748      19261.6071       5190.2292       12014.000
       5191.6783      19261.5941       5190.2327       12559.000
       5191.6818      19261.5811       5190.2362       12793.000
       5191.6854      19261.5677       5190.2398       12646.000
       5191.6889      19261.5548       5190.2433       12840.000
       5191.6925      19261.5414       5190.2469       12973.000
       5191.6960      19261.5284       5190.2503       11454.000
       5191.6995      19261.5154       5190.2538        8219.000
       5191.7031      19261.5021       5190.2574        5045.000
       5191.7066      19261.4891       5190.2609        2925.000
       5191.7101      19261.4761       5190.2644        1452.000
       5191.7137      19261.4627       5190.2680         573.000
       5191.7172      19261.4498       5190.2715         912.000
       5191.7207      19261.4368       5190.2750        2635.000
       5191.7243      19261.4234       5190.2786        5090.000
       5191.7278      19261.4104       5190.2821        6981.000
       5191.7314      19261.3971       5190.2857        6950.000
       5191.7349      19261.3841       5190.2892        5222.000
       5191.7384      19261.3711       5190.2927        4039.000
       5191.7420      19261.3577       5190.2963        5061.000
       5191.7455      19261.3448       5190.2998        7458.000
       5191.7490      19261.3318       5190.3033        9649.000
       5191.7526      19261.3184       5190.3069       11209.000
       5191.7561      19261.3054       5190.3104       12193.000
       5191.7597      19261.2921       5190.3140       12556.000
       5191.7632      19261.2791       5190.3175       12653.000
       5191.7667      19261.2661       5190.3210       12829.000
       5191.7703      19261.2528       5190.3246       12878.000
       5191.7738      19261.2398       5190.3281       12684.000
       5191.7773      19261.2268       5190.3316       12096.000
       5191.7809      19261.2134       5190.3352       10207.000
       5191.7844      19261.2004       5190.3387        6852.000
       5191.7880      19261.1871       5190.3423        4146.000
       5191.7915      19261.1741       5190.3458        4202.000
       5191.7950      19261.1611       5190.3493        6415.000
       5191.7986      19261.1478       5190.3529        8885.000
       5191.8021      19261.1348       5190.3564       10832.000
       5191.8056      19261.1218       5190.3599       12223.000
       5191.8092      19261.1084       5190.3635       12868.000
       5191.8127      19261.0955       5190.3670       12918.000
       5191.8162      19261.0825       5190.3705       12887.000
       5191.8198      19261.0691       5190.3741       12902.000
       5191.8233      19261.0561       5190.3776       12751.000
       5191.8269      19261.0428       5190.3812       12417.000
       5191.8304      19261.0298       5190.3847       12105.000
       5191.8339      19261.0168       5190.3882       12015.000
       5191.8375      19261.0035       5190.3918       12155.000
       5191.8410      19260.9905       5190.3953       12324.000
       5191.8445      19260.9775       5190.3988       12409.000
       5191.8481      19260.9641       5190.4024       12502.000
       5191.8516      19260.9511       5190.4059       12615.000
       5191.8552      19260.9378       5190.4095       12681.000
       5191.8587      19260.9248       5190.4130       12766.000
       5191.8622      19260.9118       5190.4165       12888.000
       5191.8658      19260.8985       5190.4201       12906.000
       5191.8693      19260.8855       5190.4236       12857.000
       5191.8728      19260.8725       5190.4271       12894.000
       5191.8764      19260.8591       5190.4307       12917.000
       5191.8799      19260.8462       5190.4342       12783.000
       5191.8835      19260.8328       5190.4378       12609.000
       5191.8870      19260.8198       5190.4413       12511.000
       5191.8905      19260.8068       5190.4448       12490.000
       5191.8941      19260.7935       5190.4484       12591.000
       5191.8976      19260.7805       5190.4519       12696.000
       5191.9011      19260.7675       5190.4554       12524.000
       5191.9047      19260.7542       5190.4590       12170.000
       5191.9082      19260.7412       5190.4625       12022.000
       5191.9118      19260.7278       5190.4661       12085.000
       5191.9153      19260.7148       5190.4696       12134.000
       5191.9188      19260.7018       5190.4731       12238.000
       5191.9224      19260.6885       5190.4767       12422.000
       5191.9259      19260.6755       5190.4802       12377.000
       5191.9294      19260.6625       5190.4837       12006.000
       5191.9330      19260.6492       5190.4873       11624.000
       5191.9365      19260.6362       5190.4908       11522.000
       5191.9400      19260.6232       5190.4943       11775.000
       5191.9436      19260.6098       5190.4979       12220.000
       5191.9471      19260.5969       5190.5014       12506.000
       5191.9507      19260.5835       5190.5050       12572.000
       5191.9542      19260.5705       5190.5085       12675.000
       5191.9577      19260.5575       5190.5120       12775.000
       5191.9613      19260.5442       5190.5156       12710.000
       5191.9648      19260.5312       5190.5191       12717.000
       5191.9683      19260.5182       5190.5226       12882.000
       5191.9719      19260.5049       5190.5262       12895.000
       5191.9754      19260.4919       5190.5297       12841.000
       5191.9790      19260.4785       5190.5333       12891.000
       5191.9825      19260.4655       5190.5368       12517.000
       5191.9860      19260.4526       5190.5403       11553.000
       5191.9896      19260.4392       5190.5439       10922.000
       5191.9931      19260.4262       5190.5474       11125.000
       5191.9966      19260.4132       5190.5509       11615.000
       5192.0002      19260.3999       5190.5545       12027.000
       5192.0037      19260.3869       5190.5580       12323.000
       5192.0073      19260.3735       5190.5616       12265.000
       5192.0108      19260.3606       5190.5651       12036.000
       5192.0143      19260.3476       5190.5686       12205.000
       5192.0179      19260.3342       5190.5722       12455.000
       5192.0214      19260.3212       5190.5757       11518.000
       5192.0249      19260.3082       5190.5792        8701.000
       5192.0285      19260.2949       5190.5828        5113.000
       5192.0320      19260.2819       5190.5863        3083.000
       5192.0356      19260.2686       5190.5899        3672.000
       5192.0391      19260.2556       5190.5934        5506.000
       5192.0426      19260.2426       5190.5969        7163.000
       5192.0462      19260.2292       5190.6005        8715.000
       5192.0497      19260.2162       5190.6040        9923.000
       5192.0532      19260.2033       5190.6075       10061.000
       5192.0568      19260.1899       5190.6111        9890.000
       5192.0603      19260.1769       5190.6146       10425.000
       5192.0639      19260.1636       5190.6182       10838.000
       5192.0674      19260.1506       5190.6217       10416.000
       5192.0709      19260.1376       5190.6252       10139.000
       5192.0745      19260.1243       5190.6287       10613.000
       5192.0780      19260.1113       5190.6322       11264.000
       5192.0815      19260.0983       5190.6357       11832.000
       5192.0851      19260.0849       5190.6393       12346.000
       5192.0886      19260.0719       5190.6428       12538.000
       5192.0922      19260.0586       5190.6464       12452.000
       5192.0957      19260.0456       5190.6499       12420.000
       5192.0992      19260.0326       5190.6534       12515.000
       5192.1028      19260.0193       5190.6570       12698.000
       5192.1063      19260.0063       5190.6605       12751.000
       5192.1098      19259.9933       5190.6640       12422.000
       5192.1134      19259.9800       5190.6676       12186.000
       5192.1169      19259.9670       5190.6711       12404.000
       5192.1205      19259.9536       5190.6747       11947.000
       5192.1240      19259.9406       5190.6782        9580.000
       5192.1275      19259.9277       5190.6817        6013.000
       5192.1311      19259.9143       5190.6853        3406.000
       5192.1346      19259.9013       5190.6888        3498.000
       5192.1381      19259.8883       5190.6923        5982.000
       5192.1417      19259.8750       5190.6959        8583.000
       5192.1452      19259.8620       5190.6994        9879.000
       5192.1488      19259.8486       5190.7030       10623.000
       5192.1523      19259.8357       5190.7065       10998.000
       5192.1558      19259.8227       5190.7100        9982.000
       5192.1594      19259.8093       5190.7136        8362.000
       5192.1629      19259.7963       5190.7171        7993.000
       5192.1664      19259.7834       5190.7206        8257.000
       5192.1700      19259.7700       5190.7242        7413.000
       5192.1735      19259.7570       5190.7277        5981.000
       5192.1771      19259.7437       5190.7313        5670.000
       5192.1806      19259.7307       5190.7348        6910.000
       5192.1841      19259.7177       5190.7383        8804.000
       5192.1877      19259.7043       5190.7419       10211.000
       5192.1912      19259.6914       5190.7454       10890.000
       5192.1947      19259.6784       5190.7489       11405.000
       5192.1983      19259.6650       5190.7525       11388.000
       5192.2018      19259.6520       5190.7560       10083.000
       5192.2054      19259.6387       5190.7596        8721.000
       5192.2089      19259.6257       5190.7631        8913.000
       5192.2124      19259.6127       5190.7666        9743.000
       5192.2160      19259.5994       5190.7702        9934.000
       5192.2195      19259.5864       5190.7737       10284.000
       5192.2230      19259.5734       5190.7772       11250.000
       5192.2266      19259.5601       5190.7808       11631.000
       5192.2301      19259.5471       5190.7843       11046.000
       5192.2337      19259.5337       5190.7879       10481.000
       5192.2372      19259.5207       5190.7914       10479.000
       5192.2407      19259.5077       5190.7949       10915.000
       5192.2443      19259.4944       5190.7985       11561.000
       5192.2478      19259.4814       5190.8020       12077.000
       5192.2513      19259.4684       5190.8055       12368.000
       5192.2549      19259.4551       5190.8091       12604.000
       5192.2584      19259.4421       5190.8126       12722.000
       5192.2620      19259.4287       5190.8162       12722.000
       5192.2655      19259.4158       5190.8197       12818.000
       5192.2690      19259.4028       5190.8232       12855.000
       5192.2726      19259.3894       5190.8268       12742.000
       5192.2761      19259.3764       5190.8303       12873.000
       5192.2796      19259.3635       5190.8338       12957.000
       5192.2832      19259.3501       5190.8374       12067.000
       5192.2867      19259.3371       5190.8409       10545.000
       5192.2903      19259.3238       5190.8445        9725.000
       5192.2938      19259.3108       5190.8480        9852.000
       5192.2973      19259.2978       5190.8515       10261.000
       5192.3009      19259.2845       5190.8551       10779.000
       5192.3044      19259.2715       5190.8586       11457.000
       5192.3079      19259.2585       5190.8621       12039.000
       5192.3115      19259.2451       5190.8657       12418.000
       5192.3150      19259.2322       5190.8692       12708.000
       5192.3186      19259.2188       5190.8728       12890.000
       5192.3221      19259.2058       5190.8763       12952.000
       5192.3256      19259.1928       5190.8798       13013.000
       5192.3292      19259.1795       5190.8834       13049.000
       5192.3327      19259.1665       5190.8869       12926.000
       5192.3362      19259.1535       5190.8904       12732.000
       5192.3398      19259.1402       5190.8940       12671.000
       5192.3433      19259.1272       5190.8975       12676.000
       5192.3469      19259.1138       5190.9011       12651.000
       5192.3504      19259.1008       5190.9046       12771.000
       5192.3539      19259.0879       5190.9081       12640.000
       5192.3575      19259.0745       5190.9117       10953.000
       5192.3610      19259.0615       5190.9152        7570.000
       5192.3646      19259.0482       5190.9188        4447.000
       5192.3681      19259.0352       5190.9223        2806.000
       5192.3716      19259.0222       5190.9258        1829.000
       5192.3752      19259.0089       5190.9294        1454.000
       5192.3787      19258.9959       5190.9329        2928.000
       5192.3822      19258.9829       5190.9364        5891.000
       5192.3858      19258.9695       5190.9400        8584.000
       5192.3893      19258.9566       5190.9435       10495.000
       5192.3929      19258.9432       5190.9471       11875.000
       5192.3964      19258.9302       5190.9506       12505.000
       5192.3999      19258.9172       5190.9541       12625.000
       5192.4035      19258.9039       5190.9577       12788.000
       5192.4070      19258.8909       5190.9612       12817.000
       5192.4105      19258.8779       5190.9647       12683.000
       5192.4141      19258.8646       5190.9683       12801.000
       5192.4176      19258.8516       5190.9718       12918.000
       5192.4212      19258.8382       5190.9754       12793.000
       5192.4247      19258.8253       5190.9789       12869.000
       5192.4282      19258.8123       5190.9824       12929.000
       5192.4318      19258.7989       5190.9860       12482.000
       5192.4353      19258.7859       5190.9895       12074.000
       5192.4388      19258.7730       5190.9930       11578.000
       5192.4424      19258.7596       5190.9966        9658.000
       5192.4459      19258.7466       5191.0001        6577.000
       5192.4495      19258.7333       5191.0036        3869.000
       5192.4530      19258.7203       5191.0071        1787.000
       5192.4565      19258.7073       5191.0106         658.000
       5192.4601      19258.6940       5191.0142        1568.000
       5192.4636      19258.6810       5191.0177        3376.000
       5192.4671      19258.6680       5191.0212        3865.000
       5192.4707      19258.6547       5191.0248        3893.000
       5192.4742      19258.6417       5191.0283        5402.000
       5192.4778      19258.6283       5191.0319        7745.000
       5192.4813      19258.6153       5191.0354        9736.000
       5192.4848      19258.6024       5191.0389       11453.000
       5192.4884      19258.5890       5191.0425       12584.000
       5192.4919      19258.5760       5191.0460       12808.000
       5192.4955      19258.5627       5191.0496       12885.000
       5192.4990      19258.5497       5191.0531       13054.000
       5192.5025      19258.5367       5191.0566       12922.000
       5192.5061      19258.5234       5191.0602       12961.000
       5192.5096      19258.5104       5191.0637       13135.000
       5192.5131      19258.4974       5191.0672       12033.000
       5192.5167      19258.4840       5191.0708        9578.000
       5192.5202      19258.4711       5191.0743        7689.000
       5192.5238      19258.4577       5191.0779        7498.000
       5192.5273      19258.4447       5191.0814        8553.000
       5192.5308      19258.4317       5191.0849       10149.000
       5192.5344      19258.4184       5191.0885       11631.000
       5192.5379      19258.4054       5191.0920       12508.000
       5192.5414      19258.3924       5191.0955       12860.000
       5192.5450      19258.3791       5191.0991       12754.000
       5192.5485      19258.3661       5191.1026       11605.000
       5192.5521      19258.3527       5191.1062        8787.000
       5192.5556      19258.3398       5191.1097        5013.000
       5192.5591      19258.3268       5191.1132        2684.000
       5192.5627      19258.3134       5191.1168        3445.000
       5192.5662      19258.3005       5191.1203        5495.000
       5192.5698      19258.2871       5191.1239        5777.000
       5192.5733      19258.2741       5191.1274        4337.000
       5192.5768      19258.2611       5191.1309        3631.000
       5192.5804      19258.2478       5191.1345        4701.000
       5192.5839      19258.2348       5191.1380        6740.000
       5192.5874      19258.2218       5191.1415        8844.000
       5192.5910      19258.2085       5191.1451       10418.000
       5192.5945      19258.1955       5191.1486       11209.000
       5192.5981      19258.1821       5191.1522       11517.000
       5192.6016      19258.1692       5191.1557       11728.000
       5192.6051      19258.1562       5191.1592       12018.000
       5192.6087      19258.1428       5191.1628       12395.000
       5192.6122      19258.1298       5191.1663       12516.000
       5192.6157      19258.1169       5191.1698       12122.000
       5192.6193      19258.1035       5191.1734       11564.000
       5192.6228      19258.0905       5191.1769       11049.000
       5192.6264      19258.0772       5191.1805       10375.000
       5192.6299      19258.0642       5191.1840        9957.000
       5192.6334      19258.0512       5191.1875       10425.000
       5192.6370      19258.0379       5191.1911       11194.000
       5192.6405      19258.0249       5191.1946       11235.000
       5192.6441      19258.0115       5191.1982       10770.000
       5192.6476      19257.9986       5191.2017       10688.000
       5192.6511      19257.9856       5191.2052       11104.000
       5192.6547      19257.9722       5191.2088       11629.000
       5192.6582      19257.9592       5191.2123       12249.000
       5192.6617      19257.9463       5191.2158       12869.000
       5192.6653      19257.9329       5191.2194       12503.000
       5192.6688      19257.9199       5191.2229       10299.000
       5192.6724      19257.9066       5191.2265        7352.000
       5192.6759      19257.8936       5191.2300        5907.000
       5192.6794      19257.8806       5191.2335        6708.000
       5192.6830      19257.8673       5191.2371        8669.000
       5192.6865      19257.8543       5191.2406       10640.000
       5192.6901      19257.8409       5191.2442       12064.000
       5192.6936      19257.8280       5191.2477       12772.000
       5192.6971      19257.8150       5191.2512       13023.000
       5192.7007      19257.8016       5191.2548       12819.000
       5192.7042      19257.7886       5191.2583       11617.000
       5192.7077      19257.7757       5191.2618        9679.000
       5192.7113      19257.7623       5191.2654        8291.000
       5192.7148      19257.7493       5191.2689        8001.000
       5192.7184      19257.7360       5191.2725        8376.000
       5192.7219      19257.7230       5191.2760        9298.000
       5192.7254      19257.7100       5191.2795       10674.000
       5192.7290      19257.6967       5191.2831       11769.000
       5192.7325      19257.6837       5191.2866       12242.000
       5192.7360      19257.6707       5191.2901       12558.000
       5192.7396      19257.6574       5191.2937       12802.000
       5192.7431      19257.6444       5191.2972       12602.000
       5192.7467      19257.6310       5191.3008       12142.000
       5192.7502      19257.6181       5191.3043       11783.000
       5192.7537      19257.6051       5191.3078       11244.000
       5192.7573      19257.5917       5191.3114       10376.000
       5192.7608      19257.5787       5191.3149        9882.000
       5192.7644      19257.5654       5191.3185       10309.000
       5192.7679      19257.5524       5191.3220       11223.000
       5192.7714      19257.5394       5191.3255       12003.000
       5192.7750      19257.5261       5191.3291       12535.000
       5192.7785      19257.5131       5191.3326       12844.000
       5192.7820      19257.5001       5191.3361       12915.000
       5192.7856      19257.4868       5191.3397       12890.000
       5192.7891      19257.4738       5191.3432       12890.000
       5192.7927      19257.4604       5191.3468       12888.000
       5192.7962      19257.4475       5191.3503       12903.000
       5192.7997      19257.4345       5191.3538       12936.000
       5192.8033      19257.4211       5191.3574       12907.000
       5192.8068      19257.4082       5191.3609       12900.000
       5192.8104      19257.3948       5191.3645       12990.000
       5192.8139      19257.3818       5191.3680       12979.000
       5192.8174      19257.3688       5191.3715       12812.000
       5192.8210      19257.3555       5191.3751       12742.000
       5192.8245      19257.3425       5191.3785       12815.000
       5192.8280      19257.3295       5191.3820       12873.000
       5192.8316      19257.3162       5191.3856       12917.000
       5192.8351      19257.3032       5191.3891       12956.000
       5192.8387      19257.2899       5191.3927       12967.000
       5192.8422      19257.2769       5191.3962       13022.000
       5192.8457      19257.2639       5191.3997       13040.000
       5192.8493      19257.2505       5191.4033       12910.000
       5192.8528      19257.2376       5191.4068       12847.000
       5192.8564      19257.2242       5191.4104       12898.000
       5192.8599      19257.2112       5191.4139       12773.000
       5192.8634      19257.1983       5191.4174       12629.000
       5192.8670      19257.1849       5191.4210       12740.000
       5192.8705      19257.1719       5191.4245       12726.000
       5192.8740      19257.1589       5191.4280       12554.000
       5192.8776      19257.1456       5191.4316       12806.000
       5192.8811      19257.1326       5191.4351       12840.000
       5192.8847      19257.1193       5191.4387       11057.000
       5192.8882      19257.1063       5191.4422        7586.000
       5192.8917      19257.0933       5191.4457        4408.000
       5192.8953      19257.0800       5191.4493        3027.000
       5192.8988      19257.0670       5191.4528        3696.000
       5192.9024      19257.0536       5191.4564        5919.000
       5192.9059      19257.0406       5191.4599        8664.000
       5192.9094      19257.0277       5191.4634       10888.000
       5192.9130      19257.0143       5191.4670       12148.000
       5192.9165      19257.0013       5191.4705       12514.000
       5192.9200      19256.9884       5191.4740       12267.000
       5192.9236      19256.9750       5191.4776       11611.000
       5192.9271      19256.9620       5191.4811       10729.000
       5192.9307      19256.9487       5191.4847       10226.000
       5192.9342      19256.9357       5191.4882       10632.000
       5192.9377      19256.9227       5191.4917       11461.000
       5192.9413      19256.9094       5191.4953       12036.000
       5192.9448      19256.8964       5191.4988       12430.000
       5192.9484      19256.8830       5191.5024       12651.000
       5192.9519      19256.8701       5191.5059       12536.000
       5192.9554      19256.8571       5191.5094       12501.000
       5192.9590      19256.8437       5191.5130       12485.000
       5192.9625      19256.8308       5191.5165       11612.000
       5192.9660      19256.8178       5191.5200       10310.000
       5192.9696      19256.8044       5191.5236       10018.000
       5192.9731      19256.7915       5191.5271       10546.000
       5192.9767      19256.7781       5191.5307       10901.000
       5192.9802      19256.7651       5191.5342       11373.000
       5192.9837      19256.7521       5191.5377       11948.000
       5192.9873      19256.7388       5191.5413       11155.000
       5192.9908      19256.7258       5191.5448        8360.000
       5192.9944      19256.7125       5191.5484        4969.000
       5192.9979      19256.6995       5191.5519        3060.000
       5193.0014      19256.6865       5191.5554        3877.000
       5193.0050      19256.6732       5191.5590        6677.000
       5193.0085      19256.6602       5191.5625        9317.000
       5193.0121      19256.6468       5191.5661       10798.000
       5193.0156      19256.6339       5191.5696       11473.000
       5193.0191      19256.6209       5191.5731       11234.000
       5193.0227      19256.6075       5191.5767       10270.000
       5193.0262      19256.5945       5191.5802        9656.000
       5193.0297      19256.5816       5191.5837        8899.000
       5193.0333      19256.5682       5191.5873        6546.000
       5193.0368      19256.5552       5191.5908        4017.000
       5193.0404      19256.5419       5191.5944        4108.000
       5193.0439      19256.5289       5191.5979        6455.000
       5193.0474      19256.5159       5191.6014        8853.000
       5193.0510      19256.5026       5191.6050       10719.000
       5193.0545      19256.4896       5191.6085       12162.000
       5193.0581      19256.4763       5191.6121       12767.000
       5193.0616      19256.4633       5191.6156       12767.000
       5193.0651      19256.4503       5191.6191       12791.000
       5193.0687      19256.4370       5191.6227       12769.000
       5193.0722      19256.4240       5191.6262       12650.000
       5193.0757      19256.4110       5191.6297       12710.000
       5193.0793      19256.3976       5191.6333       12770.000
       5193.0828      19256.3847       5191.6368       12643.000
       5193.0864      19256.3713       5191.6404       12637.000
       5193.0899      19256.3583       5191.6439       12757.000
       5193.0934      19256.3454       5191.6474       12739.000
       5193.0970      19256.3320       5191.6510       12703.000
       5193.1005      19256.3190       5191.6545       12571.000
       5193.1041      19256.3057       5191.6581       12034.000
       5193.1076      19256.2927       5191.6616       11536.000
       5193.1111      19256.2797       5191.6651       11343.000
       5193.1147      19256.2664       5191.6687       10190.000
       5193.1182      19256.2534       5191.6722        7318.000
       5193.1218      19256.2401       5191.6758        4588.000
       5193.1253      19256.2271       5191.6793        4188.000
       5193.1288      19256.2141       5191.6828        5814.000
       5193.1324      19256.2007       5191.6864        7870.000
       5193.1359      19256.1878       5191.6899        9669.000
       5193.1394      19256.1748       5191.6934       11197.000
       5193.1430      19256.1614       5191.6970       12231.000
       5193.1465      19256.1485       5191.7005       12526.000
       5193.1501      19256.1351       5191.7041       12166.000
       5193.1536      19256.1221       5191.7076       11551.000
       5193.1571      19256.1092       5191.7111       11196.000
       5193.1607      19256.0958       5191.7147       11319.000
       5193.1642      19256.0828       5191.7182       11708.000
       5193.1678      19256.0695       5191.7218       12106.000
       5193.1713      19256.0565       5191.7253       12405.000
       5193.1748      19256.0435       5191.7288       12542.000
       5193.1784      19256.0302       5191.7324       12554.000
       5193.1819      19256.0172       5191.7359       12578.000
       5193.1855      19256.0039       5191.7395       12694.000
       5193.1890      19255.9909       5191.7430       12862.000
       5193.1925      19255.9779       5191.7465       12852.000
       5193.1961      19255.9645       5191.7501       12324.000
       5193.1996      19255.9516       5191.7535       11457.000
       5193.2031      19255.9386       5191.7570       11046.000
       5193.2067      19255.9252       5191.7606       11403.000
       5193.2102      19255.9123       5191.7641       11982.000
       5193.2138      19255.8989       5191.7677       12440.000
       5193.2173      19255.8859       5191.7712       12893.000
       5193.2208      19255.8730       5191.7747       13044.000
       5193.2244      19255.8596       5191.7783       12464.000
       5193.2279      19255.8466       5191.7818       11610.000
       5193.2315      19255.8333       5191.7854       11310.000
       5193.2350      19255.8203       5191.7889       11567.000
       5193.2385      19255.8073       5191.7924       11781.000
       5193.2421      19255.7940       5191.7960       11736.000
       5193.2456      19255.7810       5191.7995       11755.000
       5193.2492      19255.7677       5191.8031       12095.000
       5193.2527      19255.7547       5191.8066       12476.000
       5193.2562      19255.7417       5191.8101       12357.000
       5193.2598      19255.7284       5191.8137       11711.000
       5193.2633      19255.7154       5191.8172       11146.000
       5193.2668      19255.7024       5191.8207       11129.000
       5193.2704      19255.6891       5191.8243       11565.000
       5193.2739      19255.6761       5191.8278       12144.000
       5193.2775      19255.6627       5191.8314       12621.000
       5193.2810      19255.6498       5191.8349       12852.000
       5193.2845      19255.6368       5191.8384       12872.000
       5193.2881      19255.6234       5191.8420       12750.000
       5193.2916      19255.6104       5191.8455       12424.000
       5193.2952      19255.5971       5191.8491       11979.000
       5193.2987      19255.5841       5191.8526       11703.000
       5193.3022      19255.5711       5191.8561       11590.000
       5193.3058      19255.5578       5191.8597       11451.000
       5193.3093      19255.5448       5191.8632       11471.000
       5193.3129      19255.5315       5191.8668       11776.000
       5193.3164      19255.5185       5191.8703       11927.000
       5193.3199      19255.5055       5191.8738       11865.000
       5193.3235      19255.4922       5191.8774       12236.000
       5193.3270      19255.4792       5191.8809       12684.000
       5193.3306      19255.4658       5191.8845       11463.000
       5193.3341      19255.4529       5191.8880        8098.000
       5193.3376      19255.4399       5191.8915        4862.000
       5193.3412      19255.4265       5191.8951        4254.000
       5193.3447      19255.4136       5191.8986        6164.000
       5193.3482      19255.4006       5191.9021        8628.000
       5193.3518      19255.3872       5191.9057       10512.000
       5193.3553      19255.3743       5191.9092       11957.000
       5193.3589      19255.3609       5191.9128       12476.000
       5193.3624      19255.3479       5191.9163       10894.000
       5193.3659      19255.3350       5191.9198        7919.000
       5193.3695      19255.3216       5191.9234        6220.000
       5193.3730      19255.3086       5191.9269        6886.000
       5193.3766      19255.2953       5191.9305        8455.000
       5193.3801      19255.2823       5191.9340        9810.000
       5193.3836      19255.2693       5191.9375       11028.000
       5193.3872      19255.2560       5191.9411       11810.000
       5193.3907      19255.2430       5191.9446       11939.000
       5193.3943      19255.2297       5191.9482       12057.000
       5193.3978      19255.2167       5191.9517       11954.000
       5193.4013      19255.2037       5191.9552       10263.000
       5193.4049      19255.1904       5191.9588        7063.000
       5193.4084      19255.1774       5191.9623        4426.000
       5193.4120      19255.1640       5191.9659        3816.000
       5193.4155      19255.1511       5191.9694        4516.000
       5193.4190      19255.1381       5191.9729        4705.000
       5193.4226      19255.1247       5191.9765        3828.000
       5193.4261      19255.1118       5191.9800        3666.000
       5193.4297      19255.0984       5191.9836        5679.000
       5193.4332      19255.0854       5191.9871        8088.000
       5193.4367      19255.0725       5191.9906        8257.000
       5193.4403      19255.0591       5191.9942        6461.000
       5193.4438      19255.0461       5191.9977        4443.000
       5193.4473      19255.0332       5192.0012        2797.000
       5193.4509      19255.0198       5192.0048        2113.000
       5193.4544      19255.0068       5192.0083        3357.000
       5193.4580      19254.9935       5192.0119        5763.000
       5193.4615      19254.9805       5192.0154        7522.000
       5193.4650      19254.9675       5192.0189        8401.000
       5193.4686      19254.9542       5192.0225        9205.000
       5193.4721      19254.9412       5192.0260       10095.000
       5193.4757      19254.9279       5192.0296       11015.000
       5193.4792      19254.9149       5192.0331       11956.000
       5193.4827      19254.9019       5192.0366       12480.000
       5193.4863      19254.8886       5192.0402       12404.000
       5193.4898      19254.8756       5192.0437       12199.000
       5193.4934      19254.8622       5192.0473       12035.000
       5193.4969      19254.8493       5192.0508       11750.000
       5193.5004      19254.8363       5192.0543       11506.000
       5193.5040      19254.8229       5192.0579       11318.000
       5193.5075      19254.8100       5192.0614       10966.000
       5193.5111      19254.7966       5192.0650       10806.000
       5193.5146      19254.7836       5192.0685       11264.000
       5193.5181      19254.7707       5192.0720       11905.000
       5193.5217      19254.7573       5192.0756       12279.000
       5193.5252      19254.7443       5192.0791       12595.000
       5193.5288      19254.7310       5192.0827       12878.000
       5193.5323      19254.7180       5192.0862       12895.000
       5193.5358      19254.7051       5192.0897       12915.000
       5193.5394      19254.6917       5192.0933       13114.000
       5193.5429      19254.6787       5192.0968       12748.000
       5193.5464      19254.6658       5192.1003       11190.000
       5193.5500      19254.6524       5192.1039        9216.000
       5193.5535      19254.6394       5192.1074        8302.000
       5193.5571      19254.6261       5192.1110        8929.000
       5193.5606      19254.6131       5192.1145       10250.000
       5193.5641      19254.6001       5192.1180       11412.000
       5193.5677      19254.5868       5192.1216       12329.000
       5193.5712      19254.5738       5192.1251       12906.000
       5193.5748      19254.5605       5192.1286       12872.000
       5193.5783      19254.5475       5192.1321       12702.000
       5193.5818      19254.5345       5192.1356       12864.000
       5193.5854      19254.5212       5192.1392       12305.000
       5193.5889      19254.5082       5192.1427       10088.000
       5193.5925      19254.4948       5192.1463        7767.000
       5193.5960      19254.4819       5192.1498        7466.000
       5193.5995      19254.4689       5192.1533        8861.000
       5193.6031      19254.4555       5192.1569       10399.000
       5193.6066      19254.4426       5192.1604       11646.000
       5193.6102      19254.4292       5192.1640       12648.000
       5193.6137      19254.4162       5192.1675       13042.000
       5193.6172      19254.4033       5192.1710       12946.000
       5193.6208      19254.3899       5192.1746       12925.000
       5193.6243      19254.3769       5192.1781       12814.000
       5193.6279      19254.3636       5192.1817       12054.000
       5193.6314      19254.3506       5192.1852       10890.000
       5193.6349      19254.3377       5192.1887       10098.000
       5193.6385      19254.3243       5192.1923       10001.000
       5193.6420      19254.3113       5192.1958       10437.000
       5193.6456      19254.2980       5192.1994       11161.000
       5193.6491      19254.2850       5192.2029       11893.000
       5193.6526      19254.2720       5192.2064       12382.000
       5193.6562      19254.2587       5192.2100       12644.000
       5193.6597      19254.2457       5192.2135       12842.000
       5193.6633      19254.2324       5192.2171       12868.000
       5193.6668      19254.2194       5192.2206       12412.000
       5193.6703      19254.2064       5192.2241       11517.000
       5193.6739      19254.1931       5192.2277       10727.000
       5193.6774      19254.1801       5192.2312       10519.000
       5193.6810      19254.1667       5192.2348       10837.000
       5193.6845      19254.1538       5192.2383       11354.000
       5193.6880      19254.1408       5192.2418       11938.000
       5193.6916      19254.1274       5192.2454       12508.000
       5193.6951      19254.1145       5192.2489       12625.000
       5193.6986      19254.1015       5192.2524       11939.000
       5193.7022      19254.0882       5192.2560       10935.000
       5193.7057      19254.0752       5192.2595       10250.000
       5193.7093      19254.0618       5192.2631        9386.000
       5193.7128      19254.0489       5192.2666        7367.000
       5193.7163      19254.0359       5192.2701        4562.000
       5193.7199      19254.0225       5192.2737        2689.000
       5193.7234      19254.0096       5192.2772        3059.000
       5193.7270      19253.9962       5192.2808        5267.000
       5193.7305      19253.9832       5192.2843        7476.000
       5193.7340      19253.9703       5192.2878        8324.000
       5193.7376      19253.9569       5192.2914        8488.000
       5193.7411      19253.9439       5192.2949        9169.000
       5193.7447      19253.9306       5192.2985        9820.000
       5193.7482      19253.9176       5192.3020        9547.000
       5193.7517      19253.9046       5192.3055        9180.000
       5193.7553      19253.8913       5192.3091        9329.000
       5193.7588      19253.8783       5192.3126        8841.000
       5193.7624      19253.8650       5192.3162        7581.000
       5193.7659      19253.8520       5192.3197        7412.000
       5193.7694      19253.8390       5192.3232        8804.000
       5193.7730      19253.8257       5192.3268       10252.000
       5193.7765      19253.8127       5192.3303       11360.000
       5193.7801      19253.7994       5192.3339       12517.000
       5193.7836      19253.7864       5192.3374       12397.000
       5193.7871      19253.7734       5192.3409        9710.000
       5193.7907      19253.7601       5192.3445        5965.000
       5193.7942      19253.7471       5192.3480        3401.000
       5193.7978      19253.7338       5192.3516        1986.000
       5193.8013      19253.7208       5192.3551         774.000
       5193.8048      19253.7078       5192.3586         330.000
       5193.8084      19253.6945       5192.3622        1803.000
       5193.8119      19253.6815       5192.3657        4788.000
       5193.8155      19253.6681       5192.3693        7711.000
       5193.8190      19253.6552       5192.3728        9738.000
       5193.8225      19253.6422       5192.3763       11102.000
       5193.8261      19253.6288       5192.3799       11981.000
       5193.8296      19253.6159       5192.3834       12326.000
       5193.8332      19253.6025       5192.3870       12450.000
       5193.8367      19253.5895       5192.3905       12687.000
       5193.8402      19253.5766       5192.3940       12905.000
       5193.8438      19253.5632       5192.3976       12967.000
       5193.8473      19253.5503       5192.4011       12976.000
       5193.8509      19253.5369       5192.4047       12921.000
       5193.8544      19253.5239       5192.4082       12822.000
       5193.8579      19253.5110       5192.4117       12845.000
       5193.8615      19253.4976       5192.4153       12841.000
       5193.8650      19253.4846       5192.4188       12507.000
       5193.8686      19253.4713       5192.4224       12077.000
       5193.8721      19253.4583       5192.4259       11965.000
       5193.8756      19253.4453       5192.4294       12100.000
       5193.8792      19253.4320       5192.4330       12267.000
       5193.8827      19253.4190       5192.4365       12522.000
       5193.8863      19253.4057       5192.4401       12807.000
       5193.8898      19253.3927       5192.4436       12489.000
       5193.8933      19253.3797       5192.4471       10604.000
       5193.8969      19253.3664       5192.4507        7118.000
       5193.9004      19253.3534       5192.4542        3902.000
       5193.9040      19253.3401       5192.4578        3173.000
       5193.9075      19253.3271       5192.4613        4930.000
       5193.9110      19253.3141       5192.4648        7385.000
       5193.9146      19253.3008       5192.4684        9399.000
       5193.9181      19253.2878       5192.4719       10892.000
       5193.9217      19253.2745       5192.4755       11850.000
       5193.9252      19253.2615       5192.4790       12282.000
       5193.9287      19253.2485       5192.4825       12285.000
       5193.9323      19253.2352       5192.4861       11842.000
       5193.9358      19253.2222       5192.4896       11230.000
       5193.9394      19253.2088       5192.4932       10942.000
       5193.9429      19253.1959       5192.4967       10893.000
       5193.9464      19253.1829       5192.5002       10779.000
       5193.9500      19253.1696       5192.5037       10866.000
       5193.9535      19253.1566       5192.5072       11368.000
       5193.9571      19253.1432       5192.5108       11941.000
       5193.9606      19253.1303       5192.5143       12367.000
       5193.9641      19253.1173       5192.5178       12664.000
       5193.9677      19253.1039       5192.5214       12683.000
       5193.9712      19253.0910       5192.5249       12498.000
       5193.9748      19253.0776       5192.5285       12497.000
       5193.9783      19253.0646       5192.5320       12688.000
       5193.9818      19253.0517       5192.5355       12834.000
       5193.9854      19253.0383       5192.5391       12946.000
       5193.9889      19253.0254       5192.5426       12898.000
       5193.9925      19253.0120       5192.5462       12400.000
       5193.9960      19252.9990       5192.5497       11723.000
       5193.9995      19252.9861       5192.5532       11467.000
       5194.0031      19252.9727       5192.5568       11702.000
       5194.0066      19252.9597       5192.5603       12104.000
       5194.0102      19252.9464       5192.5639       12493.000
       5194.0137      19252.9334       5192.5674       12800.000
       5194.0172      19252.9205       5192.5709       12955.000
       5194.0208      19252.9071       5192.5745       12950.000
       5194.0243      19252.8941       5192.5780       12852.000
       5194.0279      19252.8808       5192.5816       12765.000
       5194.0314      19252.8678       5192.5851       12766.000
       5194.0349      19252.8548       5192.5886       12842.000
       5194.0385      19252.8415       5192.5922       12961.000
       5194.0420      19252.8285       5192.5957       13066.000
       5194.0456      19252.8152       5192.5993       13069.000
       5194.0491      19252.8022       5192.6028       13076.000
       5194.0526      19252.7892       5192.6063       13167.000
       5194.0562      19252.7759       5192.6099       12781.000
       5194.0597      19252.7629       5192.6134       11303.000
       5194.0633      19252.7496       5192.6170        9353.000
       5194.0668      19252.7366       5192.6205        8292.000
       5194.0703      19252.7236       5192.6240        8565.000
       5194.0739      19252.7103       5192.6276        9575.000
       5194.0774      19252.6973       5192.6311       10719.000
       5194.0810      19252.6840       5192.6347       11672.000
       5194.0845      19252.6710       5192.6382       12242.000
       5194.0880      19252.6580       5192.6417       12492.000
       5194.0916      19252.6447       5192.6453       12650.000
       5194.0951      19252.6317       5192.6488       12812.000
       5194.0987      19252.6184       5192.6524       12956.000
       5194.1022      19252.6054       5192.6559       13045.000
       5194.1057      19252.5924       5192.6594       13049.000
       5194.1093      19252.5791       5192.6630       13011.000
       5194.1128      19252.5661       5192.6665       13002.000
       5194.1164      19252.5528       5192.6701       13008.000
       5194.1199      19252.5398       5192.6736       13007.000
       5194.1234      19252.5268       5192.6771       13046.000
       5194.1270      19252.5135       5192.6807       13090.000
       5194.1305      19252.5005       5192.6842       13025.000
       5194.1341      19252.4871       5192.6878       12870.000
       5194.1376      19252.4742       5192.6913       12786.000
       5194.1411      19252.4612       5192.6948       12850.000
       5194.1447      19252.4479       5192.6984       12964.000
       5194.1482      19252.4349       5192.7019       12996.000
       5194.1518      19252.4215       5192.7055       12941.000
       5194.1553      19252.4086       5192.7090       12902.000
       5194.1588      19252.3956       5192.7125       12924.000
       5194.1624      19252.3823       5192.7161       12843.000
       5194.1659      19252.3693       5192.7196       12360.000
       5194.1695      19252.3559       5192.7232       11391.000
       5194.1730      19252.3430       5192.7267       10321.000
       5194.1765      19252.3300       5192.7302        9703.000
       5194.1801      19252.3166       5192.7338        9718.000
       5194.1836      19252.3037       5192.7373       10192.000
       5194.1872      19252.2903       5192.7409       10949.000
       5194.1907      19252.2774       5192.7444       11735.000
       5194.1942      19252.2644       5192.7479       12095.000
       5194.1978      19252.2510       5192.7515       11821.000
       5194.2013      19252.2381       5192.7550       11273.000
       5194.2049      19252.2247       5192.7586       10982.000
       5194.2084      19252.2118       5192.7621       11158.000
       5194.2119      19252.1988       5192.7656       11654.000
       5194.2155      19252.1854       5192.7692       12192.000
       5194.2190      19252.1725       5192.7727       12600.000
       5194.2226      19252.1591       5192.7763       12812.000
       5194.2261      19252.1461       5192.7798       12811.000
       5194.2296      19252.1332       5192.7833       12782.000
       5194.2332      19252.1198       5192.7869       12929.000
       5194.2367      19252.1069       5192.7904       13016.000
       5194.2403      19252.0935       5192.7940       12902.000
       5194.2438      19252.0805       5192.7975       13034.000
       5194.2473      19252.0676       5192.8010       13081.000
       5194.2509      19252.0542       5192.8046       11477.000
       5194.2544      19252.0413       5192.8081        8085.000
       5194.2580      19252.0279       5192.8117        4962.000
       5194.2615      19252.0149       5192.8152        3082.000
       5194.2651      19252.0016       5192.8188        1708.000
       5194.2686      19251.9886       5192.8223        1306.000
       5194.2721      19251.9757       5192.8258        2686.000
       5194.2757      19251.9623       5192.8294        4063.000
       5194.2792      19251.9493       5192.8329        3510.000
       5194.2828      19251.9360       5192.8365        2453.000
       5194.2863      19251.9230       5192.8400        3136.000
       5194.2898      19251.9100       5192.8435        5396.000
       5194.2934      19251.8967       5192.8471        8034.000
       5194.2969      19251.8837       5192.8506       10371.000
       5194.3005      19251.8704       5192.8542       11878.000
       5194.3040      19251.8574       5192.8577       12503.000
       5194.3075      19251.8444       5192.8612       12748.000
       5194.3111      19251.8311       5192.8648       12783.000
       5194.3146      19251.8181       5192.8683       12724.000
       5194.3182      19251.8048       5192.8719       12916.000
       5194.3217      19251.7918       5192.8754       13000.000
       5194.3252      19251.7788       5192.8788       12467.000
       5194.3288      19251.7655       5192.8824       11881.000
       5194.3323      19251.7525       5192.8859       11699.000
       5194.3359      19251.7392       5192.8895       11482.000
       5194.3394      19251.7262       5192.8930       11261.000
       5194.3429      19251.7132       5192.8965       11299.000
       5194.3465      19251.6999       5192.9001       11077.000
       5194.3500      19251.6869       5192.9036       10735.000
       5194.3536      19251.6736       5192.9072       11210.000
       5194.3571      19251.6606       5192.9107       11679.000
       5194.3606      19251.6476       5192.9142       10257.000
       5194.3642      19251.6343       5192.9178        7183.000
       5194.3677      19251.6213       5192.9213        4191.000
       5194.3713      19251.6080       5192.9249        2377.000
       5194.3748      19251.5950       5192.9284        2580.000
       5194.3783      19251.5820       5192.9319        5068.000
       5194.3819      19251.5687       5192.9355        8311.000
       5194.3854      19251.5557       5192.9390       10613.000
       5194.3890      19251.5424       5192.9426       11916.000
       5194.3925      19251.5294       5192.9461       12609.000
       5194.3960      19251.5164       5192.9496       12855.000
       5194.3996      19251.5031       5192.9532       12980.000
       5194.4031      19251.4901       5192.9567       12314.000
       5194.4067      19251.4768       5192.9603        9545.000
       5194.4102      19251.4638       5192.9638        5792.000
       5194.4138      19251.4505       5192.9674        4041.000
       5194.4173      19251.4375       5192.9709        4825.000
       5194.4208      19251.4245       5192.9744        6001.000
       5194.4244      19251.4112       5192.9780        6516.000
       5194.4279      19251.3982       5192.9815        7158.000
       5194.4315      19251.3849       5192.9851        8386.000
       5194.4350      19251.3719       5192.9886        9806.000
       5194.4385      19251.3589       5192.9921       11057.000
       5194.4421      19251.3456       5192.9957       12089.000
       5194.4456      19251.3326       5192.9992       12809.000
       5194.4492      19251.3193       5193.0028       12566.000
       5194.4527      19251.3063       5193.0063       10526.000
       5194.4562      19251.2933       5193.0098        7326.000
       5194.4598      19251.2800       5193.0134        5247.000
       5194.4633      19251.2670       5193.0169        5658.000
       5194.4669      19251.2537       5193.0205        7667.000
       5194.4704      19251.2407       5193.0240        9911.000
       5194.4739      19251.2277       5193.0275       11771.000
       5194.4775      19251.2144       5193.0311       12808.000
       5194.4810      19251.2014       5193.0346       13047.000
       5194.4846      19251.1881       5193.0382       13161.000
       5194.4881      19251.1751       5193.0417       12767.000
       5194.4916      19251.1621       5193.0452       10421.000
       5194.4952      19251.1488       5193.0488        6704.000
       5194.4987      19251.1358       5193.0523        4560.000
       5194.5023      19251.1225       5193.0559        5412.000
       5194.5058      19251.1095       5193.0594        7778.000
       5194.5094      19251.0962       5193.0630       10019.000
       5194.5129      19251.0832       5193.0665       11710.000
       5194.5164      19251.0702       5193.0700       12653.000
       5194.5200      19251.0569       5193.0736       12838.000
       5194.5235      19251.0439       5193.0771       12808.000
       5194.5271      19251.0306       5193.0807       12901.000
       5194.5306      19251.0176       5193.0842       12944.000
       5194.5341      19251.0046       5193.0877       12895.000
       5194.5377      19250.9913       5193.0913       12884.000
       5194.5412      19250.9783       5193.0948       12886.000
       5194.5448      19250.9650       5193.0984       12877.000
       5194.5483      19250.9520       5193.1019       12899.000
       5194.5518      19250.9390       5193.1054       12889.000
       5194.5554      19250.9257       5193.1090       12811.000
       5194.5589      19250.9127       5193.1125       12747.000
       5194.5625      19250.8994       5193.1161       12737.000
       5194.5660      19250.8864       5193.1196       12783.000
       5194.5695      19250.8734       5193.1231       12895.000
       5194.5731      19250.8601       5193.1267       12925.000
       5194.5766      19250.8471       5193.1302       12548.000
       5194.5802      19250.8338       5193.1338       11639.000
       5194.5837      19250.8208       5193.1373       10631.000
       5194.5872      19250.8078       5193.1408       10221.000
       5194.5908      19250.7945       5193.1444       10578.000
       5194.5943      19250.7815       5193.1479       11255.000
       5194.5979      19250.7682       5193.1515       11901.000
       5194.6014      19250.7552       5193.1550       12423.000
       5194.6050      19250.7419       5193.1586       12639.000
       5194.6085      19250.7289       5193.1621       12491.000
       5194.6120      19250.7159       5193.1656       12178.000
       5194.6156      19250.7026       5193.1692       11754.000
       5194.6191      19250.6896       5193.1727       11289.000
       5194.6227      19250.6763       5193.1763       11200.000
       5194.6262      19250.6633       5193.1798       11623.000
       5194.6297      19250.6503       5193.1833       12143.000
       5194.6333      19250.6370       5193.1869       12549.000
       5194.6368      19250.6240       5193.1904       12887.000
       5194.6404      19250.6107       5193.1940       12987.000
       5194.6439      19250.5977       5193.1975       12924.000
       5194.6474      19250.5847       5193.2010       13077.000
       5194.6510      19250.5714       5193.2046       13060.000
       5194.6545      19250.5584       5193.2081       11892.000
       5194.6581      19250.5451       5193.2117        9595.000
       5194.6616      19250.5321       5193.2152        7520.000
       5194.6651      19250.5192       5193.2187        6958.000
       5194.6687      19250.5058       5193.2223        7978.000
       5194.6722      19250.4928       5193.2258        9534.000
       5194.6758      19250.4795       5193.2294       10605.000
       5194.6793      19250.4665       5193.2329       11068.000
       5194.6829      19250.4532       5193.2365       11328.000
       5194.6864      19250.4402       5193.2400       11660.000
       5194.6899      19250.4272       5193.2435       12124.000
       5194.6935      19250.4139       5193.2471       12571.000
       5194.6970      19250.4009       5193.2506       12801.000
       5194.7006      19250.3876       5193.2541       12892.000
       5194.7041      19250.3746       5193.2576       12922.000
       5194.7076      19250.3617       5193.2611       12787.000
       5194.7112      19250.3483       5193.2647       12749.000
       5194.7147      19250.3353       5193.2682       12995.000
       5194.7183      19250.3220       5193.2718       12626.000
       5194.7218      19250.3090       5193.2753       10673.000
       5194.7253      19250.2961       5193.2788        7564.000
       5194.7289      19250.2827       5193.2824        4415.000
       5194.7324      19250.2698       5193.2859        2173.000
       5194.7360      19250.2564       5193.2895        1789.000
       5194.7395      19250.2434       5193.2930        3410.000
       5194.7430      19250.2305       5193.2965        5845.000
       5194.7466      19250.2171       5193.3001        8063.000
       5194.7501      19250.2042       5193.3036        9942.000
       5194.7537      19250.1908       5193.3072       11322.000
       5194.7572      19250.1779       5193.3107       12076.000
       5194.7608      19250.1645       5193.3143       12569.000
       5194.7643      19250.1515       5193.3178       12918.000
       5194.7678      19250.1386       5193.3213       12958.000
       5194.7714      19250.1252       5193.3249       12961.000
       5194.7749      19250.1123       5193.3284       13106.000
       5194.7785      19250.0989       5193.3320       13118.000
       5194.7820      19250.0860       5193.3355       13038.000
       5194.7855      19250.0730       5193.3390       13069.000
       5194.7891      19250.0596       5193.3426       12970.000
       5194.7926      19250.0467       5193.3461       12687.000
       5194.7962      19250.0333       5193.3497       12589.000
       5194.7997      19250.0204       5193.3532       12691.000
       5194.8032      19250.0074       5193.3567       12758.000
       5194.8068      19249.9941       5193.3603       12819.000
       5194.8103      19249.9811       5193.3638       12934.000
       5194.8139      19249.9677       5193.3674       13062.000
       5194.8174      19249.9548       5193.3709       12976.000
       5194.8210      19249.9414       5193.3745       12230.000
       5194.8245      19249.9285       5193.3780       11156.000
       5194.8280      19249.9155       5193.3815       10932.000
       5194.8316      19249.9022       5193.3851       11416.000
       5194.8351      19249.8892       5193.3886       10756.000
       5194.8387      19249.8758       5193.3922        8147.000
       5194.8422      19249.8629       5193.3957        4944.000
       5194.8457      19249.8499       5193.3992        3001.000
       5194.8493      19249.8366       5193.4028        3430.000
       5194.8528      19249.8236       5193.4063        5991.000
       5194.8564      19249.8103       5193.4099        8996.000
       5194.8599      19249.7973       5193.4134       11051.000
       5194.8634      19249.7843       5193.4169       12256.000
       5194.8670      19249.7710       5193.4205       12939.000
       5194.8705      19249.7580       5193.4240       12984.000
       5194.8741      19249.7447       5193.4276       12656.000
       5194.8776      19249.7317       5193.4311       12357.000
       5194.8812      19249.7184       5193.4347       12106.000
       5194.8847      19249.7054       5193.4382       12111.000
       5194.8882      19249.6924       5193.4417       12428.000
       5194.8918      19249.6791       5193.4453       12382.000
       5194.8953      19249.6661       5193.4488       11761.000
       5194.8989      19249.6528       5193.4524       11202.000
       5194.9024      19249.6398       5193.4559       10574.000
       5194.9059      19249.6268       5193.4594        9247.000
       5194.9095      19249.6135       5193.4630        8008.000
       5194.9130      19249.6005       5193.4665        8223.000
       5194.9166      19249.5872       5193.4701        9644.000
       5194.9201      19249.5742       5193.4736       11015.000
       5194.9236      19249.5612       5193.4771       11831.000
       5194.9272      19249.5479       5193.4807       12170.000
       5194.9307      19249.5349       5193.4842       11762.000
       5194.9343      19249.5216       5193.4878       10222.000
       5194.9378      19249.5086       5193.4913        7859.000
       5194.9414      19249.4953       5193.4949        5888.000
       5194.9449      19249.4823       5193.4984        5576.000
       5194.9484      19249.4693       5193.5019        7054.000
       5194.9520      19249.4560       5193.5055        9222.000
       5194.9555      19249.4430       5193.5090       10869.000
       5194.9591      19249.4297       5193.5126       11543.000
       5194.9626      19249.4167       5193.5161       11486.000
       5194.9661      19249.4038       5193.5196       11245.000
       5194.9697      19249.3904       5193.5232       11261.000
       5194.9732      19249.3775       5193.5267       11564.000
       5194.9768      19249.3641       5193.5303       11946.000
       5194.9803      19249.3511       5193.5338       12280.000
       5194.9839      19249.3378       5193.5374       12377.000
       5194.9874      19249.3248       5193.5409       12032.000
       5194.9909      19249.3119       5193.5444       11610.000
       5194.9945      19249.2985       5193.5480       11740.000
       5194.9980      19249.2856       5193.5515       12122.000
       5195.0016      19249.2722       5193.5551       11972.000
       5195.0051      19249.2593       5193.5586       11617.000
       5195.0086      19249.2463       5193.5621       11743.000
       5195.0122      19249.2329       5193.5657       11556.000
       5195.0157      19249.2200       5193.5692        9994.000
       5195.0193      19249.2066       5193.5728        7985.000
       5195.0228      19249.1937       5193.5763        7299.000
       5195.0263      19249.1807       5193.5798        8196.000
       5195.0299      19249.1674       5193.5834        9777.000
       5195.0334      19249.1544       5193.5869       11330.000
       5195.0370      19249.1411       5193.5905       12421.000
       5195.0405      19249.1281       5193.5940       12899.000
       5195.0441      19249.1147       5193.5976       13045.000
       5195.0476      19249.1018       5193.6011       13091.000
       5195.0511      19249.0888       5193.6046       13023.000
       5195.0547      19249.0755       5193.6082       12965.000
       5195.0582      19249.0625       5193.6117       12998.000
       5195.0618      19249.0492       5193.6153       12976.000
       5195.0653      19249.0362       5193.6188       12890.000
       5195.0688      19249.0232       5193.6223       12672.000
       5195.0724      19249.0099       5193.6259       11939.000
       5195.0759      19248.9969       5193.6293       10883.000
       5195.0795      19248.9836       5193.6329       10445.000
       5195.0830      19248.9706       5193.6364       10850.000
       5195.0866      19248.9573       5193.6400       11444.000
       5195.0901      19248.9443       5193.6435       12004.000
       5195.0936      19248.9313       5193.6470       12578.000
       5195.0972      19248.9180       5193.6506       12823.000
       5195.1007      19248.9050       5193.6541       12664.000
       5195.1043      19248.8917       5193.6577       11986.000
       5195.1078      19248.8787       5193.6612        9788.000
       5195.1113      19248.8658       5193.6647        6143.000
       5195.1149      19248.8524       5193.6683        3580.000
       5195.1184      19248.8394       5193.6718        3891.000
       5195.1220      19248.8261       5193.6754        6029.000
       5195.1255      19248.8131       5193.6789        8618.000
       5195.1291      19248.7998       5193.6825       10790.000
       5195.1326      19248.7868       5193.6860       10738.000
       5195.1361      19248.7739       5193.6895        8028.000
       5195.1397      19248.7605       5193.6931        5654.000
       5195.1432      19248.7476       5193.6966        5624.000
       5195.1468      19248.7342       5193.7002        5878.000
       5195.1503      19248.7213       5193.7037        4774.000
       5195.1538      19248.7083       5193.7072        4096.000
       5195.1574      19248.6949       5193.7108        5402.000
       5195.1609      19248.6820       5193.7143        7736.000
       5195.1645      19248.6686       5193.7179        9877.000
       5195.1680      19248.6557       5193.7214       11488.000
       5195.1716      19248.6423       5193.7250       12288.000
       5195.1751      19248.6294       5193.7285       12277.000
       5195.1786      19248.6164       5193.7320       12096.000
       5195.1822      19248.6031       5193.7356       12252.000
       5195.1857      19248.5901       5193.7391       12598.000
       5195.1893      19248.5768       5193.7427       12390.000
       5195.1928      19248.5638       5193.7462       10588.000
       5195.1963      19248.5508       5193.7497        7101.000
       5195.1999      19248.5375       5193.7533        3814.000
       5195.2034      19248.5245       5193.7568        2944.000
       5195.2070      19248.5112       5193.7604        4218.000
       5195.2105      19248.4982       5193.7639        5137.000
       5195.2141      19248.4849       5193.7675        4325.000
       5195.2176      19248.4719       5193.7710        3204.000
       5195.2211      19248.4589       5193.7745        3808.000
       5195.2247      19248.4456       5193.7781        6218.000
       5195.2282      19248.4326       5193.7816        8973.000
       5195.2318      19248.4193       5193.7852       11043.000
       5195.2353      19248.4063       5193.7887       12368.000
       5195.2388      19248.3934       5193.7922       12995.000
       5195.2424      19248.3800       5193.7958       12917.000
       5195.2459      19248.3671       5193.7993       12675.000
       5195.2495      19248.3537       5193.8029       12855.000
       5195.2530      19248.3407       5193.8064       13007.000
       5195.2566      19248.3274       5193.8100       12290.000
       5195.2601      19248.3144       5193.8135       10953.000
       5195.2636      19248.3015       5193.8170        9949.000
       5195.2672      19248.2881       5193.8206        9660.000
       5195.2707      19248.2752       5193.8241        9976.000
       5195.2743      19248.2618       5193.8277       10750.000
       5195.2778      19248.2489       5193.8312       11638.000
       5195.2813      19248.2359       5193.8347       12338.000
       5195.2849      19248.2226       5193.8383       12809.000
       5195.2884      19248.2096       5193.8418       12843.000
       5195.2920      19248.1963       5193.8454       12254.000
       5195.2955      19248.1833       5193.8489       11511.000
       5195.2991      19248.1699       5193.8525       11264.000
       5195.3026      19248.1570       5193.8560       11607.000
       5195.3061      19248.1440       5193.8595       12165.000
       5195.3097      19248.1307       5193.8631       12450.000
       5195.3132      19248.1177       5193.8666       12409.000
       5195.3168      19248.1044       5193.8702       12483.000
       5195.3203      19248.0914       5193.8737       12204.000
       5195.3238      19248.0784       5193.8772       10133.000
       5195.3274      19248.0651       5193.8808        6627.000
       5195.3309      19248.0521       5193.8843        4361.000
       5195.3345      19248.0388       5193.8879        4875.000
       5195.3380      19248.0258       5193.8914        7099.000
       5195.3416      19248.0125       5193.8950        9511.000
       5195.3451      19247.9995       5193.8985       11363.000
       5195.3486      19247.9866       5193.9020       12368.000
       5195.3522      19247.9732       5193.9056       12729.000
       5195.3557      19247.9603       5193.9091       12852.000
       5195.3593      19247.9469       5193.9127       12894.000
       5195.3628      19247.9339       5193.9162       12984.000
       5195.3663      19247.9210       5193.9197       13095.000
       5195.3699      19247.9076       5193.9233       12923.000
       5195.3734      19247.8947       5193.9268       12514.000
       5195.3770      19247.8813       5193.9304       11872.000
       5195.3805      19247.8684       5193.9339       10227.000
       5195.3841      19247.8550       5193.9375        7585.000
       5195.3876      19247.8421       5193.9410        5812.000
       5195.3911      19247.8291       5193.9445        6301.000
       5195.3947      19247.8158       5193.9481        8251.000
       5195.3982      19247.8028       5193.9516       10246.000
       5195.4018      19247.7895       5193.9552       11685.000
       5195.4053      19247.7765       5193.9587       12503.000
       5195.4089      19247.7632       5193.9623       12771.000
       5195.4124      19247.7502       5193.9658       12544.000
       5195.4159      19247.7372       5193.9693       12033.000
       5195.4195      19247.7239       5193.9729       11780.000
       5195.4230      19247.7109       5193.9764       11819.000
       5195.4266      19247.6976       5193.9800       11277.000
       5195.4301      19247.6846       5193.9835        9961.000
       5195.4336      19247.6716       5193.9870        9102.000
       5195.4372      19247.6583       5193.9906        9612.000
       5195.4407      19247.6453       5193.9941       10848.000
       5195.4443      19247.6320       5193.9977       11506.000
       5195.4478      19247.6190       5194.0012       11118.000
       5195.4514      19247.6057       5194.0047       10527.000
       5195.4549      19247.5927       5194.0082       10601.000
       5195.4584      19247.5798       5194.0117       11072.000
       5195.4620      19247.5664       5194.0153       11622.000
       5195.4655      19247.5535       5194.0188       12390.000
       5195.4691      19247.5401       5194.0224       12293.000
       5195.4726      19247.5272       5194.0259       10027.000
       5195.4762      19247.5138       5194.0295        7238.000
       5195.4797      19247.5009       5194.0330        6654.000
       5195.4832      19247.4879       5194.0365        7877.000
       5195.4868      19247.4746       5194.0401        8969.000
       5195.4903      19247.4616       5194.0436        9793.000
       5195.4939      19247.4483       5194.0472       10596.000
       5195.4974      19247.4353       5194.0507       10583.000
       5195.5009      19247.4223       5194.0542        9800.000
       5195.5045      19247.4090       5194.0578        9399.000
       5195.5080      19247.3960       5194.0613        9764.000
       5195.5116      19247.3827       5194.0649       10501.000
       5195.5151      19247.3697       5194.0684       11400.000
       5195.5187      19247.3564       5194.0720       12266.000
       5195.5222      19247.3434       5194.0755       12834.000
       5195.5257      19247.3304       5194.0790       13052.000
       5195.5293      19247.3171       5194.0826       12989.000
       5195.5328      19247.3041       5194.0861       12850.000
       5195.5364      19247.2908       5194.0897       12907.000
       5195.5399      19247.2778       5194.0932       13066.000
       5195.5435      19247.2645       5194.0968       13035.000
       5195.5470      19247.2515       5194.1003       12894.000
       5195.5505      19247.2386       5194.1038       12872.000
       5195.5541      19247.2252       5194.1074       12952.000
       5195.5576      19247.2123       5194.1109       13031.000
       5195.5612      19247.1989       5194.1145       13049.000
       5195.5647      19247.1860       5194.1180       13002.000
       5195.5682      19247.1730       5194.1215       13001.000
       5195.5718      19247.1597       5194.1251       13082.000
       5195.5753      19247.1467       5194.1286       13088.000
       5195.5789      19247.1334       5194.1322       12949.000
       5195.5824      19247.1204       5194.1357       12759.000
       5195.5860      19247.1071       5194.1393       12606.000
       5195.5895      19247.0941       5194.1428       12547.000
       5195.5930      19247.0811       5194.1463       12568.000
       5195.5966      19247.0678       5194.1499       12589.000
       5195.6001      19247.0548       5194.1534       12647.000
       5195.6037      19247.0415       5194.1570       12769.000
       5195.6072      19247.0285       5194.1605       12830.000
       5195.6108      19247.0152       5194.1641       12837.000
       5195.6143      19247.0022       5194.1676       12860.000
       5195.6178      19246.9893       5194.1711       12710.000
       5195.6214      19246.9759       5194.1747       12368.000
       5195.6249      19246.9630       5194.1782       12117.000
       5195.6285      19246.9496       5194.1818       11819.000
       5195.6320      19246.9367       5194.1853       11253.000
       5195.6355      19246.9237       5194.1888       10971.000
       5195.6391      19246.9104       5194.1924       11374.000
       5195.6426      19246.8974       5194.1959       11824.000
       5195.6462      19246.8841       5194.1995       11896.000
       5195.6497      19246.8711       5194.2030       12008.000
       5195.6533      19246.8578       5194.2066       12258.000
       5195.6568      19246.8448       5194.2101       12370.000
       5195.6603      19246.8318       5194.2136       12533.000
       5195.6639      19246.8185       5194.2172       12882.000
       5195.6674      19246.8055       5194.2207       13027.000
       5195.6710      19246.7922       5194.2243       12836.000
       5195.6745      19246.7792       5194.2278       12566.000
       5195.6781      19246.7659       5194.2314       12348.000
       5195.6816      19246.7529       5194.2349       12326.000
       5195.6851      19246.7400       5194.2384       12577.000
       5195.6887      19246.7266       5194.2420       12738.000
       5195.6922      19246.7137       5194.2455       12676.000
       5195.6958      19246.7003       5194.2491       12844.000
       5195.6993      19246.6874       5194.2526       13006.000
       5195.7029      19246.6740       5194.2562       11821.000
       5195.7064      19246.6611       5194.2597        8679.000
       5195.7099      19246.6481       5194.2632        5013.000
       5195.7135      19246.6347       5194.2668        3132.000
       5195.7170      19246.6218       5194.2703        4046.000
       5195.7206      19246.6084       5194.2739        6702.000
       5195.7241      19246.5955       5194.2774        9345.000
       5195.7276      19246.5825       5194.2809       11147.000
       5195.7312      19246.5692       5194.2845       12148.000
       5195.7347      19246.5562       5194.2880       12528.000
       5195.7383      19246.5429       5194.2916       12600.000
       5195.7418      19246.5299       5194.2951       12733.000
       5195.7454      19246.5166       5194.2987       12919.000
       5195.7489      19246.5036       5194.3022       12982.000
       5195.7524      19246.4907       5194.3057       12939.000
       5195.7560      19246.4773       5194.3093       12862.000
       5195.7595      19246.4644       5194.3128       12843.000
       5195.7631      19246.4510       5194.3164       12957.000
       5195.7666      19246.4381       5194.3199       13015.000
       5195.7702      19246.4247       5194.3235       12928.000
       5195.7737      19246.4118       5194.3270       12960.000
       5195.7772      19246.3988       5194.3305       12963.000
       5195.7808      19246.3855       5194.3341       12434.000
       5195.7843      19246.3725       5194.3376       11719.000
       5195.7879      19246.3592       5194.3412       11627.000
       5195.7914      19246.3462       5194.3447       11982.000
       5195.7950      19246.3329       5194.3483       12075.000
       5195.7985      19246.3199       5194.3518       11833.000
       5195.8020      19246.3069       5194.3553       11533.000
       5195.8056      19246.2936       5194.3589       11347.000
       5195.8091      19246.2806       5194.3624       11419.000
       5195.8127      19246.2673       5194.3660       11460.000
       5195.8162      19246.2543       5194.3695       10595.000
       5195.8198      19246.2410       5194.3731        8230.000
       5195.8233      19246.2280       5194.3766        4935.000
       5195.8268      19246.2151       5194.3800        2462.000
       5195.8304      19246.2017       5194.3836        2493.000
       5195.8339      19246.1888       5194.3871        4821.000
       5195.8375      19246.1754       5194.3907        7654.000
       5195.8410      19246.1625       5194.3942        9882.000
       5195.8446      19246.1491       5194.3978       11557.000
       5195.8481      19246.1362       5194.4013       12469.000
       5195.8516      19246.1232       5194.4048       12202.000
       5195.8552      19246.1099       5194.4084       11276.000
       5195.8587      19246.0969       5194.4119       10832.000
       5195.8623      19246.0836       5194.4155       11190.000
       5195.8658      19246.0706       5194.4190       11194.000
       5195.8693      19246.0576       5194.4225        9704.000
       5195.8729      19246.0443       5194.4261        7784.000
       5195.8764      19246.0313       5194.4296        7525.000
       5195.8800      19246.0180       5194.4332        8839.000
       5195.8835      19246.0050       5194.4367       10254.000
       5195.8871      19245.9917       5194.4403       11621.000
       5195.8906      19245.9787       5194.4438       12774.000
       5195.8941      19245.9658       5194.4473       12447.000
       5195.8977      19245.9524       5194.4509       11137.000
       5195.9012      19245.9395       5194.4544       10589.000
       5195.9048      19245.9261       5194.4580        9850.000
       5195.9083      19245.9132       5194.4615        7292.000
       5195.9119      19245.8998       5194.4651        4713.000
       5195.9154      19245.8869       5194.4686        4088.000
       5195.9189      19245.8739       5194.4721        4228.000
       5195.9225      19245.8606       5194.4757        4478.000
       5195.9260      19245.8476       5194.4792        6173.000
       5195.9296      19245.8343       5194.4828        8710.000
       5195.9331      19245.8213       5194.4863        9835.000
       5195.9367      19245.8080       5194.4899        9515.000
       5195.9402      19245.7950       5194.4934        9170.000
       5195.9437      19245.7821       5194.4969        9187.000
       5195.9473      19245.7687       5194.5005        9683.000
       5195.9508      19245.7558       5194.5040       10867.000
       5195.9544      19245.7424       5194.5076       12029.000
       5195.9579      19245.7295       5194.5111       12541.000
       5195.9615      19245.7161       5194.5147       12824.000
       5195.9650      19245.7032       5194.5182       13080.000
       5195.9685      19245.6902       5194.5217       13031.000
       5195.9721      19245.6769       5194.5253       12943.000
       5195.9756      19245.6639       5194.5288       13023.000
       5195.9792      19245.6506       5194.5324       12815.000
       5195.9827      19245.6376       5194.5359       12307.000
       5195.9863      19245.6243       5194.5395       11977.000
       5195.9898      19245.6113       5194.5430       11673.000
       5195.9933      19245.5983       5194.5465       11183.000
       5195.9969      19245.5850       5194.5501       10982.000
       5196.0004      19245.5720       5194.5536       11242.000
       5196.0040      19245.5587       5194.5572       11676.000
       5196.0075      19245.5457       5194.5607       12355.000
       5196.0111      19245.5324       5194.5643       12709.000
       5196.0146      19245.5194       5194.5678       11147.000
       5196.0181      19245.5065       5194.5713        7768.000
       5196.0217      19245.4931       5194.5749        4986.000
       5196.0252      19245.4802       5194.5784        3848.000
       5196.0288      19245.4668       5194.5820        2978.000
       5196.0323      19245.4539       5194.5855        2000.000
       5196.0359      19245.4405       5194.5891        2373.000
       5196.0394      19245.4276       5194.5926        4581.000
       5196.0429      19245.4146       5194.5961        7456.000
       5196.0465      19245.4013       5194.5997        9916.000
       5196.0500      19245.3883       5194.6032       11481.000
       5196.0536      19245.3750       5194.6068       12049.000
       5196.0571      19245.3620       5194.6103       12081.000
       5196.0607      19245.3487       5194.6139       12152.000
       5196.0642      19245.3357       5194.6174       12362.000
       5196.0677      19245.3228       5194.6209       12607.000
       5196.0713      19245.3094       5194.6245       12789.000
       5196.0748      19245.2965       5194.6280       12772.000
       5196.0784      19245.2831       5194.6316       12603.000
       5196.0819      19245.2702       5194.6351       12123.000
       5196.0855      19245.2568       5194.6387       10587.000
       5196.0890      19245.2439       5194.6422        8055.000
       5196.0925      19245.2309       5194.6457        6327.000
       5196.0961      19245.2176       5194.6493        6719.000
       5196.0996      19245.2046       5194.6528        8188.000
       5196.1032      19245.1913       5194.6564        9255.000
       5196.1067      19245.1783       5194.6599       10021.000
       5196.1103      19245.1650       5194.6635       10969.000
       5196.1138      19245.1520       5194.6670       11770.000
       5196.1173      19245.1391       5194.6705       12225.000
       5196.1209      19245.1257       5194.6741       12652.000
       5196.1244      19245.1128       5194.6776       13033.000
       5196.1280      19245.0994       5194.6812       13136.000
       5196.1315      19245.0865       5194.6847       13138.000
       5196.1351      19245.0731       5194.6883       13184.000
       5196.1386      19245.0602       5194.6918       13129.000
       5196.1421      19245.0472       5194.6953       13031.000
       5196.1457      19245.0339       5194.6989       12862.000
       5196.1492      19245.0209       5194.7024       12128.000
       5196.1528      19245.0076       5194.7060       10880.000
       5196.1563      19244.9946       5194.7095       10127.000
       5196.1599      19244.9813       5194.7131       10381.000
       5196.1634      19244.9683       5194.7166       11068.000
       5196.1669      19244.9554       5194.7201       11713.000
       5196.1705      19244.9420       5194.7237       12311.000
       5196.1740      19244.9291       5194.7272       12695.000
       5196.1776      19244.9157       5194.7308       12756.000
       5196.1811      19244.9028       5194.7343       12774.000
       5196.1847      19244.8894       5194.7379       12896.000
       5196.1882      19244.8765       5194.7414       13010.000
       5196.1917      19244.8635       5194.7449       13086.000
       5196.1953      19244.8502       5194.7485       13072.000
       5196.1988      19244.8372       5194.7520       12987.000
       5196.2024      19244.8239       5194.7555       13029.000
       5196.2059      19244.8109       5194.7590       12565.000
       5196.2095      19244.7976       5194.7626       10226.000
       5196.2130      19244.7846       5194.7661        6486.000
       5196.2165      19244.7717       5194.7696        4168.000
       5196.2201      19244.7583       5194.7732        4850.000
       5196.2236      19244.7454       5194.7767        7161.000
       5196.2272      19244.7320       5194.7803        9462.000
       5196.2307      19244.7191       5194.7838       11397.000
       5196.2343      19244.7057       5194.7874       12664.000
       5196.2378      19244.6928       5194.7909       12983.000
       5196.2413      19244.6798       5194.7944       12923.000
       5196.2449      19244.6665       5194.7980       13010.000
       5196.2484      19244.6535       5194.8015       13057.000
       5196.2520      19244.6402       5194.8051       13005.000
       5196.2555      19244.6272       5194.8086       13025.000
       5196.2591      19244.6139       5194.8122       12944.000
       5196.2626      19244.6009       5194.8157       12664.000
       5196.2661      19244.5880       5194.8192       12300.000
       5196.2697      19244.5746       5194.8228       11530.000
       5196.2732      19244.5617       5194.8263        9988.000
       5196.2768      19244.5483       5194.8299        8023.000
       5196.2803      19244.5354       5194.8334        6301.000
       5196.2839      19244.5220       5194.8370        5247.000
       5196.2874      19244.5091       5194.8405        4936.000
       5196.2910      19244.4957       5194.8441        5047.000
       5196.2945      19244.4828       5194.8476        5404.000
       5196.2980      19244.4698       5194.8511        6348.000
       5196.3016      19244.4565       5194.8547        7847.000
       5196.3051      19244.4435       5194.8582        9324.000
       5196.3087      19244.4302       5194.8618       10669.000
       5196.3122      19244.4172       5194.8653       11844.000
       5196.3158      19244.4039       5194.8689       12134.000
       5196.3193      19244.3909       5194.8724       11263.000
       5196.3228      19244.3780       5194.8759        9613.000
       5196.3264      19244.3646       5194.8795        7079.000
       5196.3299      19244.3517       5194.8830        4210.000
       5196.3335      19244.3383       5194.8866        3157.000
       5196.3370      19244.3254       5194.8901        4827.000
       5196.3406      19244.3120       5194.8937        7551.000
       5196.3441      19244.2991       5194.8972       10002.000
       5196.3476      19244.2861       5194.9007       11905.000
       5196.3512      19244.2728       5194.9043       12209.000
       5196.3547      19244.2598       5194.9078       10509.000
       5196.3583      19244.2465       5194.9114        8733.000
       5196.3618      19244.2335       5194.9149        8469.000
       5196.3654      19244.2202       5194.9185        8994.000
       5196.3689      19244.2072       5194.9220        9301.000
       5196.3724      19244.1943       5194.9255        9411.000
       5196.3760      19244.1809       5194.9291        9457.000
       5196.3795      19244.1680       5194.9326        9427.000
       5196.3831      19244.1547       5194.9362        9453.000
       5196.3866      19244.1417       5194.9397        9757.000
       5196.3902      19244.1284       5194.9433       10527.000
       5196.3937      19244.1154       5194.9468       11366.000
       5196.3972      19244.1024       5194.9503       11190.000
       5196.4008      19244.0891       5194.9539        9694.000
       5196.4043      19244.0761       5194.9574        7807.000
       5196.4079      19244.0628       5194.9610        6059.000
       5196.4114      19244.0498       5194.9645        4343.000
       5196.4150      19244.0365       5194.9681        3304.000
       5196.4185      19244.0236       5194.9716        3758.000
       5196.4221      19244.0102       5194.9752        5204.000
       5196.4256      19243.9973       5194.9787        6583.000
       5196.4291      19243.9843       5194.9822        7705.000
       5196.4327      19243.9710       5194.9858        8881.000
       5196.4362      19243.9580       5194.9893       10079.000
       5196.4398      19243.9447       5194.9929       11104.000
       5196.4433      19243.9317       5194.9964       11954.000
       5196.4469      19243.9184       5195.0000       12395.000
       5196.4504      19243.9054       5195.0035       11663.000
       5196.4539      19243.8925       5195.0070        9552.000
       5196.4575      19243.8791       5195.0106        7477.000
       5196.4610      19243.8662       5195.0141        7152.000
       5196.4646      19243.8528       5195.0177        8523.000
       5196.4681      19243.8399       5195.0212       10116.000
       5196.4717      19243.8265       5195.0248       10682.000
       5196.4752      19243.8136       5195.0283        9965.000
       5196.4787      19243.8006       5195.0318        8962.000
       5196.4823      19243.7873       5195.0354        9094.000
       5196.4858      19243.7743       5195.0389       10306.000
       5196.4894      19243.7610       5195.0425       11432.000
       5196.4929      19243.7480       5195.0460       12274.000
       5196.4965      19243.7347       5195.0496       12703.000
       5196.5000      19243.7217       5195.0531       11195.000
       5196.5035      19243.7088       5195.0566        7703.000
       5196.5071      19243.6954       5195.0602        5234.000
       5196.5106      19243.6825       5195.0637        5397.000
       5196.5142      19243.6692       5195.0673        6096.000
       5196.5177      19243.6562       5195.0708        5852.000
       5196.5213      19243.6429       5195.0744        5997.000
       5196.5248      19243.6299       5195.0779        7390.000
       5196.5284      19243.6166       5195.0815        9138.000
       5196.5319      19243.6036       5195.0850       10622.000
       5196.5354      19243.5906       5195.0885       11620.000
       5196.5390      19243.5773       5195.0921       11242.000
       5196.5425      19243.5644       5195.0956        8894.000
       5196.5461      19243.5510       5195.0992        5514.000
       5196.5496      19243.5381       5195.1027        3057.000
       5196.5532      19243.5247       5195.1063        3081.000
       5196.5567      19243.5118       5195.1098        5405.000
       5196.5602      19243.4988       5195.1133        8137.000
       5196.5638      19243.4855       5195.1169        9731.000
       5196.5673      19243.4725       5195.1204       10321.000
       5196.5709      19243.4592       5195.1240       10541.000
       5196.5744      19243.4462       5195.1275       10601.000
       5196.5780      19243.4329       5195.1310       10962.000
       5196.5815      19243.4199       5195.1345       11907.000
       5196.5851      19243.4066       5195.1381       12209.000
       5196.5886      19243.3936       5195.1416       10471.000
       5196.5921      19243.3807       5195.1451        7748.000
       5196.5957      19243.3673       5195.1487        6511.000
       5196.5992      19243.3544       5195.1522        7327.000
       5196.6028      19243.3411       5195.1558        8900.000
       5196.6063      19243.3281       5195.1593       10515.000
       5196.6099      19243.3148       5195.1629       11803.000
       5196.6134      19243.3018       5195.1664       11513.000
       5196.6169      19243.2888       5195.1699        9398.000
       5196.6205      19243.2755       5195.1735        7617.000
       5196.6240      19243.2625       5195.1770        7596.000
       5196.6276      19243.2492       5195.1806        7644.000
       5196.6311      19243.2363       5195.1841        5978.000
       5196.6347      19243.2229       5195.1877        3751.000
       5196.6382      19243.2100       5195.1912        3151.000
       5196.6417      19243.1970       5195.1947        4569.000
       5196.6453      19243.1837       5195.1983        6986.000
       5196.6488      19243.1707       5195.2018        9447.000
       5196.6524      19243.1574       5195.2054       11316.000
       5196.6559      19243.1444       5195.2089       12273.000
       5196.6595      19243.1311       5195.2125       12620.000
       5196.6630      19243.1181       5195.2160       12776.000
       5196.6666      19243.1048       5195.2196       12245.000
       5196.6701      19243.0918       5195.2231       10159.000
       5196.6736      19243.0789       5195.2266        7217.000
       5196.6772      19243.0655       5195.2302        5656.000
       5196.6807      19243.0526       5195.2337        6568.000
       5196.6843      19243.0393       5195.2373        8718.000
       5196.6878      19243.0263       5195.2408       10643.000
       5196.6914      19243.0130       5195.2444       12130.000
       5196.6949      19243.0000       5195.2479       13017.000
       5196.6984      19242.9870       5195.2514       12528.000
       5196.7020      19242.9737       5195.2550       10687.000
       5196.7055      19242.9608       5195.2585        8929.000
       5196.7091      19242.9474       5195.2621        8573.000
       5196.7126      19242.9345       5195.2656        9629.000
       5196.7162      19242.9211       5195.2692       11068.000
       5196.7197      19242.9082       5195.2727       11357.000
       5196.7233      19242.8948       5195.2763        9328.000
       5196.7268      19242.8819       5195.2798        5724.000
       5196.7303      19242.8689       5195.2833        3126.000
       5196.7339      19242.8556       5195.2869        3383.000
       5196.7374      19242.8426       5195.2904        5913.000
       5196.7410      19242.8293       5195.2940        8780.000
       5196.7445      19242.8163       5195.2975       10454.000
       5196.7481      19242.8030       5195.3011       10837.000
       5196.7516      19242.7901       5195.3046       11073.000
       5196.7551      19242.7771       5195.3081       11616.000
       5196.7587      19242.7638       5195.3117       11165.000
       5196.7622      19242.7508       5195.3152        8932.000
       5196.7658      19242.7375       5195.3188        6403.000
       5196.7693      19242.7245       5195.3223        5435.000
       5196.7729      19242.7112       5195.3259        6391.000
       5196.7764      19242.6982       5195.3294        8565.000
       5196.7800      19242.6849       5195.3330       10772.000
       5196.7835      19242.6719       5195.3365       12140.000
       5196.7870      19242.6590       5195.3400       12871.000
       5196.7906      19242.6456       5195.3436       12912.000
       5196.7941      19242.6327       5195.3471       11305.000
       5196.7977      19242.6194       5195.3507        8613.000
       5196.8012      19242.6064       5195.3542        7039.000
       5196.8048      19242.5931       5195.3578        6979.000
       5196.8083      19242.5801       5195.3613        6928.000
       5196.8118      19242.5671       5195.3648        6624.000
       5196.8154      19242.5538       5195.3684        7014.000
       5196.8189      19242.5409       5195.3719        8262.000
       5196.8225      19242.5275       5195.3755        9697.000
       5196.8260      19242.5146       5195.3790       10522.000
       5196.8296      19242.5012       5195.3826       10499.000
       5196.8331      19242.4883       5195.3861       10290.000
       5196.8367      19242.4749       5195.3897        9932.000
       5196.8402      19242.4620       5195.3932        8215.000
       5196.8437      19242.4490       5195.3967        5205.000
       5196.8473      19242.4357       5195.4003        2987.000
       5196.8508      19242.4227       5195.4038        3122.000
       5196.8544      19242.4094       5195.4074        5495.000
       5196.8579      19242.3964       5195.4109        8560.000
       5196.8615      19242.3831       5195.4145        9776.000
       5196.8650      19242.3702       5195.4180        8420.000
       5196.8686      19242.3568       5195.4216        7002.000
       5196.8721      19242.3439       5195.4251        7431.000
       5196.8756      19242.3309       5195.4286        8874.000
       5196.8792      19242.3176       5195.4322       10459.000
       5196.8827      19242.3046       5195.4357       11931.000
       5196.8863      19242.2913       5195.4393       12620.000
       5196.8898      19242.2783       5195.4428       12715.000
       5196.8934      19242.2650       5195.4464       12752.000
       5196.8969      19242.2520       5195.4499       11738.000
       5196.9004      19242.2391       5195.4534        9476.000
       5196.9040      19242.2258       5195.4570        7741.000
       5196.9075      19242.2128       5195.4605        6662.000
       5196.9111      19242.1995       5195.4641        5085.000
       5196.9146      19242.1865       5195.4676        3997.000
       5196.9182      19242.1732       5195.4712        4076.000
       5196.9217      19242.1602       5195.4747        3652.000
       5196.9253      19242.1469       5195.4783        2985.000
       5196.9288      19242.1339       5195.4818        4418.000
       5196.9323      19242.1210       5195.4853        7394.000
       5196.9359      19242.1076       5195.4889        9686.000
       5196.9394      19242.0947       5195.4924       11323.000
       5196.9430      19242.0814       5195.4960       12692.000
       5196.9465      19242.0684       5195.4995       13087.000
       5196.9501      19242.0551       5195.5031       12926.000
       5196.9536      19242.0421       5195.5065       13042.000
       5196.9572      19242.0288       5195.5101       12921.000
       5196.9607      19242.0158       5195.5136       12507.000
       5196.9642      19242.0029       5195.5171       12623.000
       5196.9678      19241.9895       5195.5207       12602.000
       5196.9713      19241.9766       5195.5242       10961.000
       5196.9749      19241.9632       5195.5278        8018.000
       5196.9784      19241.9503       5195.5313        5577.000
       5196.9820      19241.9370       5195.5349        5039.000
       5196.9855      19241.9240       5195.5384        6507.000
       5196.9890      19241.9110       5195.5419        8906.000
       5196.9926      19241.8977       5195.5455       11007.000
       5196.9961      19241.8847       5195.5490       12282.000
       5196.9997      19241.8714       5195.5526       12797.000
       5197.0032      19241.8585       5195.5561       12906.000
       5197.0068      19241.8451       5195.5597       12517.000
       5197.0103      19241.8322       5195.5632       10666.000
       5197.0139      19241.8188       5195.5668        7510.000
       5197.0174      19241.8059       5195.5703        5440.000
       5197.0209      19241.7929       5195.5738        5693.000
       5197.0245      19241.7796       5195.5774        6322.000
       5197.0280      19241.7666       5195.5809        5800.000
       5197.0316      19241.7533       5195.5845        5296.000
       5197.0351      19241.7404       5195.5880        5993.000
       5197.0387      19241.7270       5195.5916        7512.000
       5197.0422      19241.7141       5195.5951        9281.000
       5197.0458      19241.7007       5195.5987       10966.000
       5197.0493      19241.6878       5195.6022       12143.000
       5197.0528      19241.6748       5195.6057       12744.000
       5197.0564      19241.6615       5195.6093       12998.000
       5197.0599      19241.6485       5195.6128       12858.000
       5197.0635      19241.6352       5195.6164       12294.000
       5197.0670      19241.6222       5195.6199       11749.000
       5197.0706      19241.6089       5195.6235       11784.000
       5197.0741      19241.5960       5195.6270       12333.000
       5197.0777      19241.5826       5195.6306       12626.000
       5197.0812      19241.5697       5195.6341       12311.000
       5197.0847      19241.5567       5195.6376       11961.000
       5197.0883      19241.5434       5195.6412       11545.000
       5197.0918      19241.5304       5195.6447        9957.000
       5197.0954      19241.5171       5195.6483        7350.000
       5197.0989      19241.5041       5195.6518        5685.000
       5197.1025      19241.4908       5195.6554        5861.000
       5197.1060      19241.4779       5195.6589        6879.000
       5197.1096      19241.4645       5195.6625        8134.000
       5197.1131      19241.4516       5195.6660        9812.000
       5197.1166      19241.4386       5195.6695       11366.000
       5197.1202      19241.4253       5195.6731       12090.000
       5197.1237      19241.4123       5195.6766       12471.000
       5197.1273      19241.3990       5195.6802       13008.000
       5197.1308      19241.3860       5195.6837       12709.000
       5197.1344      19241.3727       5195.6873       10568.000
       5197.1379      19241.3597       5195.6908        7759.000
       5197.1414      19241.3468       5195.6943        6598.000
       5197.1450      19241.3335       5195.6979        7692.000
       5197.1485      19241.3205       5195.7014        9641.000
       5197.1521      19241.3072       5195.7050       11162.000
       5197.1556      19241.2942       5195.7085       11990.000
       5197.1592      19241.2809       5195.7121       12185.000
       5197.1627      19241.2679       5195.7156       11980.000
       5197.1663      19241.2546       5195.7192       11905.000
       5197.1698      19241.2416       5195.7227       12191.000
       5197.1733      19241.2287       5195.7262       12532.000
       5197.1769      19241.2154       5195.7298       12681.000
       5197.1804      19241.2024       5195.7333       12786.000
       5197.1840      19241.1891       5195.7369       13010.000
       5197.1875      19241.1761       5195.7404       12881.000
       5197.1911      19241.1628       5195.7440       11474.000
       5197.1946      19241.1498       5195.7475        9037.000
       5197.1982      19241.1365       5195.7511        7402.000
       5197.2017      19241.1235       5195.7546        7520.000
       5197.2052      19241.1106       5195.7581        8347.000
       5197.2088      19241.0973       5195.7617        9286.000
       5197.2123      19241.0843       5195.7652       10737.000
       5197.2159      19241.0710       5195.7688       11601.000
       5197.2194      19241.0580       5195.7723       10066.000
       5197.2230      19241.0447       5195.7759        6985.000
       5197.2265      19241.0317       5195.7794        5015.000
       5197.2301      19241.0184       5195.7830        5283.000
       5197.2336      19241.0054       5195.7865        7212.000
       5197.2371      19240.9925       5195.7900        9742.000
       5197.2407      19240.9792       5195.7936       11417.000
       5197.2442      19240.9662       5195.7971       11067.000
       5197.2478      19240.9529       5195.8007        8628.000
       5197.2513      19240.9399       5195.8042        5120.000
       5197.2549      19240.9266       5195.8078        2769.000
       5197.2584      19240.9136       5195.8113        3461.000
       5197.2620      19240.9003       5195.8149        5706.000
       5197.2655      19240.8873       5195.8184        6366.000
       5197.2690      19240.8744       5195.8219        5519.000
       5197.2726      19240.8611       5195.8255        5118.000
       5197.2761      19240.8481       5195.8290        4659.000
       5197.2797      19240.8348       5195.8326        3221.000
       5197.2832      19240.8218       5195.8361        2490.000
       5197.2868      19240.8085       5195.8397        3779.000
       5197.2903      19240.7955       5195.8432        6006.000
       5197.2939      19240.7822       5195.8468        8258.000
       5197.2974      19240.7693       5195.8503       10433.000
       5197.3009      19240.7563       5195.8538       11949.000
       5197.3045      19240.7430       5195.8574       12623.000
       5197.3080      19240.7300       5195.8609       12985.000
       5197.3116      19240.7167       5195.8645       13062.000
       5197.3151      19240.7037       5195.8680       12906.000
       5197.3187      19240.6904       5195.8716       12988.000
       5197.3222      19240.6774       5195.8751       12935.000
       5197.3258      19240.6641       5195.8787       12203.000
       5197.3293      19240.6512       5195.8821       11516.000
       5197.3328      19240.6382       5195.8856       11520.000
       5197.3364      19240.6249       5195.8892       11807.000
       5197.3399      19240.6119       5195.8927       12132.000
       5197.3435      19240.5986       5195.8963       12527.000
       5197.3470      19240.5856       5195.8998       12834.000
       5197.3506      19240.5723       5195.9034       13127.000
       5197.3541      19240.5593       5195.9069       12965.000
       5197.3577      19240.5460       5195.9105       11167.000
       5197.3612      19240.5331       5195.9140        8007.000
       5197.3648      19240.5197       5195.9176        4993.000
       5197.3683      19240.5068       5195.9211        2484.000
       5197.3718      19240.4938       5195.9246        1010.000
       5197.3754      19240.4805       5195.9282        2315.000
       5197.3789      19240.4675       5195.9317        5676.000
       5197.3825      19240.4542       5195.9353        7839.000
       5197.3860      19240.4413       5195.9388        8309.000
       5197.3896      19240.4279       5195.9424        9038.000
       5197.3931      19240.4150       5195.9459       10026.000
       5197.3967      19240.4016       5195.9495       10617.000
       5197.4002      19240.3887       5195.9530       11541.000
       5197.4037      19240.3757       5195.9565       12023.000
       5197.4073      19240.3624       5195.9601       10120.000
       5197.4108      19240.3494       5195.9636        7104.000
       5197.4144      19240.3361       5195.9672        6075.000
       5197.4179      19240.3232       5195.9707        7304.000
       5197.4215      19240.3098       5195.9743        9127.000
       5197.4250      19240.2969       5195.9778       10684.000
       5197.4286      19240.2836       5195.9814       11418.000
       5197.4321      19240.2706       5195.9849       11147.000
       5197.4356      19240.2576       5195.9884       11010.000
       5197.4392      19240.2443       5195.9920       11584.000
       5197.4427      19240.2314       5195.9955       11404.000
       5197.4463      19240.2180       5195.9991        9468.000
       5197.4498      19240.2051       5196.0026        7198.000
       5197.4534      19240.1917       5196.0062        6422.000
       5197.4569      19240.1788       5196.0097        7295.000
       5197.4605      19240.1655       5196.0133        8975.000
       5197.4640      19240.1525       5196.0168       10757.000
       5197.4675      19240.1395       5196.0203       12101.000
       5197.4711      19240.1262       5196.0239       12717.000
       5197.4746      19240.1133       5196.0274       12874.000
       5197.4782      19240.0999       5196.0310       12973.000
       5197.4817      19240.0870       5196.0345       13034.000
       5197.4853      19240.0737       5196.0381       13004.000
       5197.4888      19240.0607       5196.0416       12959.000
       5197.4924      19240.0474       5196.0452       12882.000
       5197.4959      19240.0344       5196.0487       12892.000
       5197.4995      19240.0211       5196.0523       12951.000
       5197.5030      19240.0081       5196.0558       11926.000
       5197.5065      19239.9952       5196.0593        8915.000
       5197.5101      19239.9819       5196.0629        5622.000
       5197.5136      19239.9689       5196.0664        4697.000
       5197.5172      19239.9556       5196.0700        6244.000
       5197.5207      19239.9426       5196.0735        8554.000
       5197.5243      19239.9293       5196.0771       10525.000
       5197.5278      19239.9163       5196.0806       11598.000
       5197.5314      19239.9030       5196.0842       11834.000
       5197.5349      19239.8900       5196.0877       12204.000
       5197.5384      19239.8771       5196.0912       12352.000
       5197.5420      19239.8638       5196.0948       10539.000
       5197.5455      19239.8508       5196.0983        7696.000
       5197.5491      19239.8375       5196.1019        6852.000
       5197.5526      19239.8245       5196.1054        7719.000
       5197.5562      19239.8112       5196.1090        7476.000
       5197.5597      19239.7982       5196.1125        5933.000
       5197.5633      19239.7849       5196.1161        4670.000
       5197.5668      19239.7720       5196.1196        3878.000
       5197.5703      19239.7590       5196.1231        3818.000
       5197.5739      19239.7457       5196.1267        5473.000
       5197.5774      19239.7327       5196.1302        8166.000
       5197.5810      19239.7194       5196.1338       10281.000
       5197.5845      19239.7064       5196.1373       11626.000
       5197.5881      19239.6931       5196.1409       12513.000
       5197.5916      19239.6802       5196.1444       12785.000
       5197.5952      19239.6668       5196.1480       12771.000
       5197.5987      19239.6539       5196.1515       12757.000
       5197.6023      19239.6406       5196.1551       12322.000
       5197.6058      19239.6276       5196.1586       11600.000
       5197.6093      19239.6146       5196.1621       11159.000
       5197.6129      19239.6013       5196.1657       10768.000
       5197.6164      19239.5884       5196.1692       10379.000
       5197.6200      19239.5750       5196.1728       10680.000
       5197.6235      19239.5621       5196.1763       11513.000
       5197.6271      19239.5488       5196.1799       12087.000
       5197.6306      19239.5358       5196.1834       12449.000
       5197.6342      19239.5225       5196.1870       12717.000
       5197.6377      19239.5095       5196.1905       12582.000
       5197.6412      19239.4966       5196.1940       12397.000
       5197.6448      19239.4832       5196.1976       12566.000
       5197.6483      19239.4703       5196.2011       12659.000
       5197.6519      19239.4570       5196.2047       12720.000
       5197.6554      19239.4440       5196.2082       13025.000
       5197.6590      19239.4307       5196.2118       12282.000
       5197.6625      19239.4177       5196.2153        9395.000
       5197.6661      19239.4044       5196.2189        6093.000
       5197.6696      19239.3914       5196.2224        4869.000
       5197.6732      19239.3781       5196.2260        5965.000
       5197.6767      19239.3652       5196.2295        8093.000
       5197.6802      19239.3522       5196.2330       10165.000
       5197.6838      19239.3389       5196.2366       11670.000
       5197.6873      19239.3259       5196.2401       12546.000
       5197.6909      19239.3126       5196.2437       12780.000
       5197.6944      19239.2996       5196.2472       12361.000
       5197.6980      19239.2863       5196.2508       11700.000
       5197.7015      19239.2734       5196.2543       11189.000
       5197.7051      19239.2600       5196.2578       10816.000
       5197.7086      19239.2471       5196.2613       10833.000
       5197.7121      19239.2341       5196.2648       11132.000
       5197.7157      19239.2208       5196.2684       10309.000
       5197.7192      19239.2078       5196.2719        7916.000
       5197.7228      19239.1945       5196.2755        6144.000
       5197.7263      19239.1816       5196.2790        6745.000
       5197.7299      19239.1682       5196.2826        8710.000
       5197.7334      19239.1553       5196.2861       10392.000
       5197.7370      19239.1420       5196.2897       11173.000
       5197.7405      19239.1290       5196.2932       11094.000
       5197.7441      19239.1157       5196.2968       10895.000
       5197.7476      19239.1027       5196.3003       11322.000
       5197.7511      19239.0898       5196.3038       11972.000
       5197.7547      19239.0764       5196.3074       12377.000
       5197.7582      19239.0635       5196.3109       12807.000
       5197.7618      19239.0502       5196.3145       12940.000
       5197.7653      19239.0372       5196.3180       12289.000
       5197.7689      19239.0239       5196.3216       11742.000
       5197.7724      19239.0109       5196.3251       11863.000
       5197.7760      19238.9976       5196.3287       11267.000
       5197.7795      19238.9846       5196.3322        8843.000
       5197.7831      19238.9713       5196.3358        5515.000
       5197.7866      19238.9584       5196.3393        3100.000
       5197.7901      19238.9454       5196.3428        3020.000
       5197.7937      19238.9321       5196.3464        5274.000
       5197.7972      19238.9191       5196.3499        8153.000
       5197.8008      19238.9058       5196.3535       10316.000
       5197.8043      19238.8929       5196.3570       11888.000
       5197.8079      19238.8795       5196.3606       12412.000
       5197.8114      19238.8666       5196.3641       10703.000
       5197.8150      19238.8532       5196.3677        7429.000
       5197.8185      19238.8403       5196.3712        4620.000
       5197.8220      19238.8273       5196.3747        2894.000
       5197.8256      19238.8140       5196.3783        1651.000
       5197.8291      19238.8011       5196.3818         784.000
       5197.8327      19238.7877       5196.3854         743.000
       5197.8362      19238.7748       5196.3889        2106.000
       5197.8398      19238.7615       5196.3925        5013.000
       5197.8433      19238.7485       5196.3960        8352.000
       5197.8469      19238.7352       5196.3996       10704.000
       5197.8504      19238.7222       5196.4031       11981.000
       5197.8540      19238.7089       5196.4067       12761.000
       5197.8575      19238.6959       5196.4102       13057.000
       5197.8610      19238.6830       5196.4137       12978.000
       5197.8646      19238.6697       5196.4173       13045.000
       5197.8681      19238.6567       5196.4208       13195.000
       5197.8717      19238.6434       5196.4244       13054.000
       5197.8752      19238.6304       5196.4279       12982.000
       5197.8788      19238.6171       5196.4315       13185.000
       5197.8823      19238.6042       5196.4350       12420.000
       5197.8859      19238.5908       5196.4386        9593.000
       5197.8894      19238.5779       5196.4421        6175.000
       5197.8930      19238.5645       5196.4457        4757.000
       5197.8965      19238.5516       5196.4492        5295.000
       5197.9000      19238.5386       5196.4527        5299.000
       5197.9036      19238.5253       5196.4563        3807.000
       5197.9071      19238.5124       5196.4598        2544.000
       5197.9107      19238.4990       5196.4634        3038.000
       5197.9142      19238.4861       5196.4669        5028.000
       5197.9178      19238.4728       5196.4705        7577.000
       5197.9213      19238.4598       5196.4740        9927.000
       5197.9249      19238.4465       5196.4776       11567.000
       5197.9284      19238.4335       5196.4811       12435.000
       5197.9320      19238.4202       5196.4847       12775.000
       5197.9355      19238.4072       5196.4882       12838.000
       5197.9390      19238.3943       5196.4917       12892.000
       5197.9426      19238.3810       5196.4953       13038.000
       5197.9461      19238.3680       5196.4988       13090.000
       5197.9497      19238.3547       5196.5024       13030.000
       5197.9532      19238.3417       5196.5059       13007.000
       5197.9568      19238.3284       5196.5095       12957.000
       5197.9603      19238.3155       5196.5130       12868.000
       5197.9639      19238.3021       5196.5166       12913.000
       5197.9674      19238.2892       5196.5201       12982.000
       5197.9710      19238.2759       5196.5237       12918.000
       5197.9745      19238.2629       5196.5272       12916.000
       5197.9780      19238.2500       5196.5307       12997.000
       5197.9816      19238.2366       5196.5343       12953.000
       5197.9851      19238.2237       5196.5378       12891.000
       5197.9887      19238.2103       5196.5414       12903.000
       5197.9922      19238.1974       5196.5449       12918.000
       5197.9958      19238.1841       5196.5485       13098.000
       5197.9993      19238.1711       5196.5520       12838.000
       5198.0029      19238.1578       5196.5556       10637.000
       5198.0064      19238.1448       5196.5591        7115.000
       5198.0100      19238.1315       5196.5627        5439.000
       5198.0135      19238.1186       5196.5662        6597.000
       5198.0170      19238.1056       5196.5697        7801.000
       5198.0206      19238.0923       5196.5733        6926.000
       5198.0241      19238.0793       5196.5768        4900.000
       5198.0277      19238.0660       5196.5804        3586.000
       5198.0312      19238.0531       5196.5839        4125.000
       5198.0348      19238.0397       5196.5875        6379.000
       5198.0383      19238.0268       5196.5910        8780.000
       5198.0419      19238.0135       5196.5946       10118.000
       5198.0454      19238.0005       5196.5981       10828.000
       5198.0490      19237.9872       5196.6017       11411.000
       5198.0525      19237.9742       5196.6052       11769.000
       5198.0560      19237.9613       5196.6087       12257.000
       5198.0596      19237.9479       5196.6123       12600.000
       5198.0631      19237.9350       5196.6158       11164.000
       5198.0667      19237.9217       5196.6194        8015.000
       5198.0702      19237.9087       5196.6229        5975.000
       5198.0738      19237.8954       5196.6265        6614.000
       5198.0773      19237.8824       5196.6300        8508.000
       5198.0809      19237.8691       5196.6335       10265.000
       5198.0844      19237.8562       5196.6370       11830.000
       5198.0880      19237.8428       5196.6406       12893.000
       5198.0915      19237.8299       5196.6441       12916.000
       5198.0950      19237.8169       5196.6476       12318.000
       5198.0986      19237.8036       5196.6512       11766.000
       5198.1021      19237.7907       5196.6547       10916.000
       5198.1057      19237.7773       5196.6583        8934.000
       5198.1092      19237.7644       5196.6618        5975.000
       5198.1128      19237.7511       5196.6654        3590.000
       5198.1163      19237.7381       5196.6689        3406.000
       5198.1199      19237.7248       5196.6725        5510.000
       5198.1234      19237.7118       5196.6760        8452.000
       5198.1270      19237.6985       5196.6796       10677.000
       5198.1305      19237.6855       5196.6831       11560.000
       5198.1340      19237.6726       5196.6866       11457.000
       5198.1376      19237.6593       5196.6902       11242.000
       5198.1411      19237.6463       5196.6937       11548.000
       5198.1447      19237.6330       5196.6973       12191.000
       5198.1482      19237.6200       5196.7008       12536.000
       5198.1518      19237.6067       5196.7044       12271.000
       5198.1553      19237.5938       5196.7079       11402.000
       5198.1589      19237.5804       5196.7115        9999.000
       5198.1624      19237.5675       5196.7150        8687.000
       5198.1660      19237.5542       5196.7186        8530.000
       5198.1695      19237.5412       5196.7221        9519.000
       5198.1731      19237.5279       5196.7257       10382.000
       5198.1766      19237.5149       5196.7292       10555.000
       5198.1801      19237.5020       5196.7327       10516.000
       5198.1837      19237.4887       5196.7363        9891.000
       5198.1872      19237.4757       5196.7398        7805.000
       5198.1908      19237.4624       5196.7434        5018.000
       5198.1943      19237.4494       5196.7469        3175.000
       5198.1979      19237.4361       5196.7505        2579.000
       5198.2014      19237.4232       5196.7540        2684.000
       5198.2050      19237.4098       5196.7576        3416.000
       5198.2085      19237.3969       5196.7611        4736.000
       5198.2121      19237.3836       5196.7647        6383.000
       5198.2156      19237.3706       5196.7682        8353.000
       5198.2191      19237.3577       5196.7717       10428.000
       5198.2227      19237.3443       5196.7753       11888.000
       5198.2262      19237.3314       5196.7788       12527.000
       5198.2298      19237.3181       5196.7824       12846.000
       5198.2333      19237.3051       5196.7859       13021.000
       5198.2369      19237.2918       5196.7895       12911.000
       5198.2404      19237.2788       5196.7930       12853.000
       5198.2440      19237.2655       5196.7966       13090.000
       5198.2475      19237.2526       5196.8001       12629.000
       5198.2511      19237.2392       5196.8037       10211.000
       5198.2546      19237.2263       5196.8072        6644.000
       5198.2582      19237.2130       5196.8108        4526.000
       5198.2617      19237.2000       5196.8143        5153.000
       5198.2652      19237.1871       5196.8178        7404.000
       5198.2688      19237.1737       5196.8214        9841.000
       5198.2723      19237.1608       5196.8249       11781.000
       5198.2759      19237.1475       5196.8285       12705.000
       5198.2794      19237.1345       5196.8320       12648.000
       5198.2830      19237.1212       5196.8356       12399.000
       5198.2865      19237.1082       5196.8391       12278.000
       5198.2901      19237.0949       5196.8427       12143.000
       5198.2936      19237.0820       5196.8462       12248.000
       5198.2972      19237.0686       5196.8498       12433.000
       5198.3007      19237.0557       5196.8533       11896.000
       5198.3042      19237.0427       5196.8568       10817.000
       5198.3078      19237.0294       5196.8604       10233.000
       5198.3113      19237.0165       5196.8639       10466.000
       5198.3149      19237.0031       5196.8675       11275.000
       5198.3184      19236.9902       5196.8710       11926.000
       5198.3220      19236.9769       5196.8746       10756.000
       5198.3255      19236.9639       5196.8781        7419.000
       5198.3291      19236.9506       5196.8817        4578.000
       5198.3326      19236.9376       5196.8852        4599.000
       5198.3362      19236.9243       5196.8888        6704.000
       5198.3397      19236.9114       5196.8923        9136.000
       5198.3433      19236.8980       5196.8959       11161.000
       5198.3468      19236.8851       5196.8994       12386.000
       5198.3503      19236.8721       5196.9029       12734.000
       5198.3539      19236.8588       5196.9065       12778.000
       5198.3574      19236.8459       5196.9100       12882.000
       5198.3610      19236.8325       5196.9136       12968.000
       5198.3645      19236.8196       5196.9171       13003.000
       5198.3681      19236.8063       5196.9207       12956.000
       5198.3716      19236.7933       5196.9242       12994.000
       5198.3752      19236.7800       5196.9278       13186.000
       5198.3787      19236.7670       5196.9313       12406.000
       5198.3823      19236.7537       5196.9349        9595.000
       5198.3858      19236.7408       5196.9384        6341.000
       5198.3894      19236.7274       5196.9420        5318.000
       5198.3929      19236.7145       5196.9455        6688.000
       5198.3964      19236.7015       5196.9490        8656.000
       5198.4000      19236.6882       5196.9526       10195.000
       5198.4035      19236.6753       5196.9561       11324.000
       5198.4071      19236.6619       5196.9597       12124.000
       5198.4106      19236.6490       5196.9632       12455.000
       5198.4142      19236.6357       5196.9668       12088.000
       5198.4177      19236.6227       5196.9703       11207.000
       5198.4213      19236.6094       5196.9739       10275.000
       5198.4248      19236.5964       5196.9774        9070.000
       5198.4284      19236.5831       5196.9810        7427.000
       5198.4319      19236.5702       5196.9845        6686.000
       5198.4354      19236.5572       5196.9880        7999.000
       5198.4390      19236.5439       5196.9916       10006.000
       5198.4425      19236.5309       5196.9951       10432.000
       5198.4461      19236.5176       5196.9987        8683.000
       5198.4496      19236.5047       5197.0022        5718.000
       5198.4532      19236.4913       5197.0058        3287.000
       5198.4567      19236.4784       5197.0092        3279.000
       5198.4603      19236.4651       5197.0128        5816.000
       5198.4638      19236.4521       5197.0163        8858.000
       5198.4674      19236.4388       5197.0199       10916.000
       5198.4709      19236.4258       5197.0234       12208.000
       5198.4745      19236.4125       5197.0270       12580.000
       5198.4780      19236.3996       5197.0305       11269.000
       5198.4815      19236.3866       5197.0340        9258.000
       5198.4851      19236.3733       5197.0376        8692.000
       5198.4886      19236.3604       5197.0411        9358.000
       5198.4922      19236.3470       5197.0447        8840.000
       5198.4957      19236.3341       5197.0482        6631.000
       5198.4993      19236.3208       5197.0518        4986.000
       5198.5028      19236.3078       5197.0553        5325.000
       5198.5064      19236.2945       5197.0589        6792.000
       5198.5099      19236.2815       5197.0624        8443.000
       5198.5135      19236.2682       5197.0660       10132.000
       5198.5170      19236.2553       5197.0695       11500.000
       5198.5206      19236.2419       5197.0731       12231.000
       5198.5241      19236.2290       5197.0766       12659.000
       5198.5276      19236.2160       5197.0801       12870.000
       5198.5312      19236.2027       5197.0837       12391.000
       5198.5347      19236.1898       5197.0872       11391.000
       5198.5383      19236.1764       5197.0908       10783.000
       5198.5418      19236.1635       5197.0943       10915.000
       5198.5454      19236.1502       5197.0979       11375.000
       5198.5489      19236.1372       5197.1014       11901.000
       5198.5525      19236.1239       5197.1050       12458.000
       5198.5560      19236.1110       5197.1085       12808.000
       5198.5596      19236.0976       5197.1121       12820.000
       5198.5631      19236.0847       5197.1156       12774.000
       5198.5667      19236.0714       5197.1192       12796.000
       5198.5702      19236.0584       5197.1227       12754.000
       5198.5738      19236.0451       5197.1263       12848.000
       5198.5773      19236.0321       5197.1298       13014.000
       5198.5808      19236.0192       5197.1333       12051.000
       5198.5844      19236.0059       5197.1369        9226.000
       5198.5879      19235.9929       5197.1404        5931.000
       5198.5915      19235.9796       5197.1440        3719.000
       5198.5950      19235.9666       5197.1475        2416.000
       5198.5986      19235.9533       5197.1511        1945.000
       5198.6021      19235.9404       5197.1546        3301.000
       5198.6057      19235.9270       5197.1582        6266.000
       5198.6092      19235.9141       5197.1617        9098.000
       5198.6128      19235.9008       5197.1653       10959.000
       5198.6163      19235.8878       5197.1688       12129.000
       5198.6199      19235.8745       5197.1724       12652.000
       5198.6234      19235.8616       5197.1759       12689.000
       5198.6269      19235.8486       5197.1794       12767.000
       5198.6305      19235.8353       5197.1830       12911.000
       5198.6340      19235.8223       5197.1865       12921.000
       5198.6376      19235.8090       5197.1901       12926.000
       5198.6411      19235.7961       5197.1936       12880.000
       5198.6447      19235.7827       5197.1972       12779.000
       5198.6482      19235.7698       5197.2007       12798.000
       5198.6518      19235.7565       5197.2043       11950.000
       5198.6553      19235.7435       5197.2078        8979.000
       5198.6589      19235.7302       5197.2114        5407.000
       5198.6624      19235.7172       5197.2149        4227.000
       5198.6660      19235.7039       5197.2185        5611.000
       5198.6695      19235.6910       5197.2220        7540.000
       5198.6730      19235.6780       5197.2255        9226.000
       5198.6766      19235.6647       5197.2291       10738.000
       5198.6801      19235.6518       5197.2326       11514.000
       5198.6837      19235.6384       5197.2362       11452.000
       5198.6872      19235.6255       5197.2397       11340.000
       5198.6908      19235.6122       5197.2433       11606.000
       5198.6943      19235.5992       5197.2468       12116.000
       5198.6979      19235.5859       5197.2504       12592.000
       5198.7014      19235.5729       5197.2539       12752.000
       5198.7050      19235.5596       5197.2575       12786.000
       5198.7085      19235.5467       5197.2610       13035.000
       5198.7121      19235.5334       5197.2646       13133.000
       5198.7156      19235.5204       5197.2681       12940.000
       5198.7192      19235.5071       5197.2717       13097.000
       5198.7227      19235.4941       5197.2752       13116.000
       5198.7262      19235.4812       5197.2787       11464.000
       5198.7298      19235.4679       5197.2823        8384.000
       5198.7333      19235.4549       5197.2858        5505.000
       5198.7369      19235.4416       5197.2894        3429.000
       5198.7404      19235.4286       5197.2929        2613.000
       5198.7440      19235.4153       5197.2965        4094.000
       5198.7475      19235.4024       5197.3000        7181.000
       5198.7511      19235.3891       5197.3036        9781.000
       5198.7546      19235.3761       5197.3071       11368.000
       5198.7582      19235.3628       5197.3107       12459.000
       5198.7617      19235.3498       5197.3142       12884.000
       5198.7653      19235.3365       5197.3178       12898.000
       5198.7688      19235.3236       5197.3213       12919.000
       5198.7724      19235.3102       5197.3249       11684.000
       5198.7759      19235.2973       5197.3284        8395.000
       5198.7794      19235.2843       5197.3319        5296.000
       5198.7830      19235.2710       5197.3355        4808.000
       5198.7865      19235.2581       5197.3390        6611.000
       5198.7901      19235.2448       5197.3426        9125.000
       5198.7936      19235.2318       5197.3461       10678.000
       5198.7972      19235.2185       5197.3497        9660.000
       5198.8007      19235.2055       5197.3532        6706.000
       5198.8043      19235.1922       5197.3568        4781.000
       5198.8078      19235.1793       5197.3603        5308.000
       5198.8114      19235.1659       5197.3639        7129.000
       5198.8149      19235.1530       5197.3674        9202.000
       5198.8185      19235.1397       5197.3710       10983.000
       5198.8220      19235.1267       5197.3745       11598.000
       5198.8255      19235.1138       5197.3780       11233.000
       5198.8291      19235.1005       5197.3816       11156.000
       5198.8326      19235.0875       5197.3850       11575.000
       5198.8362      19235.0742       5197.3886       11933.000
       5198.8397      19235.0612       5197.3921       12375.000
       5198.8433      19235.0479       5197.3957       12856.000
       5198.8468      19235.0350       5197.3992       12891.000
       5198.8504      19235.0217       5197.4028       12782.000
       5198.8539      19235.0087       5197.4063       12562.000
       5198.8575      19234.9954       5197.4099       10967.000
       5198.8610      19234.9824       5197.4134        7816.000
       5198.8646      19234.9691       5197.4170        4928.000
       5198.8681      19234.9562       5197.4205        3257.000
       5198.8717      19234.9428       5197.4241        2165.000
       5198.8752      19234.9299       5197.4276        1379.000
       5198.8787      19234.9169       5197.4311         940.000
       5198.8823      19234.9036       5197.4347         698.000
       5198.8858      19234.8907       5197.4382        1374.000
       5198.8894      19234.8774       5197.4418        3690.000
       5198.8929      19234.8644       5197.4453        6497.000
       5198.8965      19234.8511       5197.4489        8342.000
       5198.9000      19234.8381       5197.4524        9530.000
       5198.9036      19234.8248       5197.4560       10689.000
       5198.9071      19234.8119       5197.4595       11574.000
       5198.9107      19234.7986       5197.4631       12148.000
       5198.9142      19234.7856       5197.4666       12506.000
       5198.9178      19234.7723       5197.4702       12062.000
       5198.9213      19234.7593       5197.4737       10737.000
       5198.9249      19234.7460       5197.4773        9747.000
       5198.9284      19234.7331       5197.4808        9969.000
       5198.9319      19234.7201       5197.4843       10922.000
       5198.9355      19234.7068       5197.4879       11848.000
       5198.9390      19234.6938       5197.4914       12537.000
       5198.9426      19234.6805       5197.4950       12955.000
       5198.9461      19234.6676       5197.4985       13048.000
       5198.9497      19234.6543       5197.5021       12993.000
       5198.9532      19234.6413       5197.5056       13050.000
       5198.9568      19234.6280       5197.5092       13082.000
       5198.9603      19234.6150       5197.5127       12782.000
       5198.9639      19234.6017       5197.5163       12343.000
       5198.9674      19234.5888       5197.5198       12098.000
       5198.9710      19234.5755       5197.5234       11775.000
       5198.9745      19234.5625       5197.5269       11180.000
       5198.9781      19234.5492       5197.5305       10935.000
       5198.9816      19234.5362       5197.5340       11389.000
       5198.9852      19234.5229       5197.5376       11995.000
       5198.9887      19234.5100       5197.5411       12496.000
       5198.9922      19234.4970       5197.5446       12990.000
       5198.9958      19234.4837       5197.5482       12584.000
       5198.9993      19234.4708       5197.5517       10090.000
       5199.0029      19234.4574       5197.5553        6211.000
       5199.0064      19234.4445       5197.5588        3441.000
       5199.0100      19234.4312       5197.5624        3550.000
       5199.0135      19234.4182       5197.5659        5655.000
       5199.0171      19234.4049       5197.5695        6954.000
       5199.0206      19234.3920       5197.5730        5842.000
       5199.0242      19234.3786       5197.5766        3928.000
       5199.0277      19234.3657       5197.5801        3797.000
       5199.0313      19234.3524       5197.5837        5780.000
       5199.0348      19234.3394       5197.5872        8440.000
       5199.0384      19234.3261       5197.5908       10708.000
       5199.0419      19234.3132       5197.5943       12092.000
       5199.0454      19234.3002       5197.5978       12485.000
       5199.0490      19234.2869       5197.6014       12561.000
       5199.0525      19234.2739       5197.6049       12769.000
       5199.0561      19234.2606       5197.6085       12288.000
       5199.0596      19234.2477       5197.6120       10646.000
       5199.0632      19234.2344       5197.6156        9107.000
       5199.0667      19234.2214       5197.6191        8931.000
       5199.0703      19234.2081       5197.6227        9829.000
       5199.0738      19234.1951       5197.6262       11005.000
       5199.0774      19234.1818       5197.6298       12011.000
       5199.0809      19234.1689       5197.6333       12454.000
       5199.0845      19234.1556       5197.6369       12336.000
       5199.0880      19234.1426       5197.6404       12075.000
       5199.0916      19234.1293       5197.6440       11217.000
       5199.0951      19234.1163       5197.6475        8738.000
       5199.0987      19234.1030       5197.6511        5428.000
       5199.1022      19234.0901       5197.6546        3796.000
       5199.1057      19234.0771       5197.6581        4909.000
       5199.1093      19234.0638       5197.6617        7422.000
       5199.1128      19234.0509       5197.6652        9894.000
       5199.1164      19234.0375       5197.6688       11887.000
       5199.1199      19234.0246       5197.6723       12963.000
       5199.1235      19234.0113       5197.6759       12796.000
       5199.1270      19233.9983       5197.6794       12082.000
       5199.1306      19233.9850       5197.6830       11738.000
       5199.1341      19233.9721       5197.6865       11756.000
       5199.1377      19233.9587       5197.6901       11839.000
       5199.1412      19233.9458       5197.6936       12127.000
       5199.1448      19233.9325       5197.6972       12586.000
       5199.1483      19233.9195       5197.7007       12838.000
       5199.1519      19233.9062       5197.7043       12868.000
       5199.1554      19233.8933       5197.7078       12956.000
       5199.1590      19233.8799       5197.7114       13079.000
       5199.1625      19233.8670       5197.7149       13097.000
       5199.1660      19233.8540       5197.7184       13059.000
       5199.1696      19233.8407       5197.7220       12995.000
       5199.1731      19233.8278       5197.7255       12914.000
       5199.1767      19233.8145       5197.7291       12941.000
       5199.1802      19233.8015       5197.7326       13081.000
       5199.1838      19233.7882       5197.7362       13143.000
       5199.1873      19233.7752       5197.7397       13080.000
       5199.1909      19233.7619       5197.7433       13049.000
       5199.1944      19233.7490       5197.7468       13100.000
       5199.1980      19233.7357       5197.7504       13120.000
       5199.2015      19233.7227       5197.7539       13067.000
       5199.2051      19233.7094       5197.7575       13061.000
       5199.2086      19233.6965       5197.7609       13146.000
       5199.2122      19233.6831       5197.7645       13171.000
       5199.2157      19233.6702       5197.7680       13075.000
       5199.2193      19233.6569       5197.7716       13007.000
       5199.2228      19233.6439       5197.7751       12996.000
       5199.2263      19233.6310       5197.7786       12982.000
       5199.2299      19233.6177       5197.7822       13074.000
       5199.2334      19233.6047       5197.7857       13199.000
       5199.2370      19233.5914       5197.7893       13091.000
       5199.2405      19233.5784       5197.7928       12994.000
       5199.2441      19233.5651       5197.7964       13061.000
       5199.2476      19233.5522       5197.7999       12103.000
       5199.2512      19233.5389       5197.8035        9131.000
       5199.2547      19233.5259       5197.8070        5823.000
       5199.2583      19233.5126       5197.8106        4897.000
       5199.2618      19233.4996       5197.8141        6557.000
       5199.2654      19233.4863       5197.8177        8912.000
       5199.2689      19233.4734       5197.8212       10856.000
       5199.2725      19233.4601       5197.8248       12350.000
       5199.2760      19233.4471       5197.8283       13111.000
       5199.2796      19233.4338       5197.8319       13079.000
       5199.2831      19233.4209       5197.8354       13013.000
       5199.2867      19233.4075       5197.8390       13203.000
       5199.2902      19233.3946       5197.8425       12948.000
       5199.2937      19233.3816       5197.8460       12194.000
       5199.2973      19233.3683       5197.8496       11775.000
       5199.3008      19233.3554       5197.8531       11617.000
       5199.3044      19233.3421       5197.8567       11040.000
       5199.3079      19233.3291       5197.8602       10589.000
       5199.3115      19233.3158       5197.8638       10956.000
       5199.3150      19233.3028       5197.8673       11324.000
       5199.3186      19233.2895       5197.8709       11147.000
       5199.3221      19233.2766       5197.8744       11192.000
       5199.3257      19233.2633       5197.8780       11084.000
       5199.3292      19233.2503       5197.8815        9261.000
       5199.3328      19233.2370       5197.8851        6300.000
       5199.3363      19233.2241       5197.8886        4568.000
       5199.3399      19233.2107       5197.8922        4830.000
       5199.3434      19233.1978       5197.8957        6284.000
       5199.3470      19233.1845       5197.8993        8391.000
       5199.3505      19233.1715       5197.9028       10508.000
       5199.3540      19233.1586       5197.9063       11824.000
       5199.3576      19233.1453       5197.9099       12467.000
       5199.3611      19233.1323       5197.9134       12885.000
       5199.3647      19233.1190       5197.9170       12982.000
       5199.3682      19233.1061       5197.9205       12947.000
       5199.3718      19233.0927       5197.9241       12889.000
       5199.3753      19233.0798       5197.9276       11728.000
       5199.3789      19233.0665       5197.9312        9042.000
       5199.3824      19233.0535       5197.9347        6781.000
       5199.3860      19233.0402       5197.9383        6686.000
       5199.3895      19233.0273       5197.9418        8087.000
       5199.3931      19233.0139       5197.9454        9762.000
       5199.3966      19233.0010       5197.9489       11339.000
       5199.4002      19232.9877       5197.9525       12402.000
       5199.4037      19232.9747       5197.9560       12705.000
       5199.4073      19232.9614       5197.9596       12806.000
       5199.4108      19232.9485       5197.9631       12991.000
       5199.4144      19232.9352       5197.9667       12990.000
       5199.4179      19232.9222       5197.9702       12987.000
       5199.4214      19232.9093       5197.9737       13095.000
       5199.4250      19232.8959       5197.9773       12881.000
       5199.4285      19232.8830       5197.9808       12657.000
       5199.4321      19232.8697       5197.9844       12867.000
       5199.4356      19232.8567       5197.9879       12117.000
       5199.4392      19232.8434       5197.9915        9127.000
       5199.4427      19232.8305       5197.9950        5639.000
       5199.4463      19232.8172       5197.9986        4125.000
       5199.4498      19232.8042       5198.0021        4679.000
       5199.4534      19232.7909       5198.0057        6311.000
       5199.4569      19232.7779       5198.0092        8393.000
       5199.4605      19232.7646       5198.0128       10007.000
       5199.4640      19232.7517       5198.0163       10677.000
       5199.4676      19232.7384       5198.0199       11110.000
       5199.4711      19232.7254       5198.0234       11488.000
       5199.4747      19232.7121       5198.0270       11187.000
       5199.4782      19232.6992       5198.0305       10743.000
       5199.4818      19232.6858       5198.0341       11173.000
       5199.4853      19232.6729       5198.0376       11611.000
       5199.4889      19232.6596       5198.0412       10280.000
       5199.4924      19232.6466       5198.0447        7212.000
       5199.4959      19232.6337       5198.0482        4359.000
       5199.4995      19232.6204       5198.0518        3621.000
       5199.5030      19232.6074       5198.0553        5308.000
       5199.5066      19232.5941       5198.0589        8102.000
       5199.5101      19232.5812       5198.0624       10420.000
       5199.5137      19232.5678       5198.0660       11699.000
       5199.5172      19232.5549       5198.0695       12250.000
       5199.5208      19232.5416       5198.0731       12434.000
       5199.5243      19232.5286       5198.0766       12471.000
       5199.5279      19232.5153       5198.0802       12693.000
       5199.5314      19232.5024       5198.0837       13080.000
       5199.5350      19232.4891       5198.0873       12399.000
       5199.5385      19232.4761       5198.0908        9422.000
       5199.5421      19232.4628       5198.0944        5531.000
       5199.5456      19232.4499       5198.0979        3569.000
       5199.5492      19232.4365       5198.1015        3764.000
       5199.5527      19232.4236       5198.1050        4106.000
       5199.5563      19232.4103       5198.1086        4139.000
       5199.5598      19232.3973       5198.1121        4454.000
       5199.5634      19232.3840       5198.1157        4274.000
       5199.5669      19232.3711       5198.1192        3098.000
       5199.5704      19232.3581       5198.1227        2007.000
       5199.5740      19232.3448       5198.1263        1389.000
       5199.5775      19232.3319       5198.1298         933.000
       5199.5811      19232.3185       5198.1334        1740.000
       5199.5846      19232.3056       5198.1368        4655.000
       5199.5882      19232.2923       5198.1404        8135.000
       5199.5917      19232.2793       5198.1439       10544.000
       5199.5953      19232.2660       5198.1475       11950.000
       5199.5988      19232.2531       5198.1510       12640.000
       5199.6024      19232.2398       5198.1546       12640.000
       5199.6059      19232.2268       5198.1581       12143.000
       5199.6095      19232.2135       5198.1617       10676.000
       5199.6130      19232.2006       5198.1652        7944.000
       5199.6166      19232.1872       5198.1688        5621.000
       5199.6201      19232.1743       5198.1723        5060.000
       5199.6237      19232.1610       5198.1759        4684.000
       5199.6272      19232.1480       5198.1794        3134.000
       5199.6308      19232.1347       5198.1830        2184.000
       5199.6343      19232.1218       5198.1865        3492.000
       5199.6379      19232.1085       5198.1901        6067.000
       5199.6414      19232.0955       5198.1936        8779.000
       5199.6449      19232.0826       5198.1971       11298.000
       5199.6485      19232.0692       5198.2007       12209.000
       5199.6520      19232.0563       5198.2042       10296.000
       5199.6556      19232.0430       5198.2078        6878.000
       5199.6591      19232.0300       5198.2113        3856.000
       5199.6627      19232.0167       5198.2149        1768.000
       5199.6662      19232.0038       5198.2184        1332.000
       5199.6698      19231.9905       5198.2220        3322.000
       5199.6733      19231.9775       5198.2255        6361.000
       5199.6769      19231.9642       5198.2291        8398.000
       5199.6804      19231.9513       5198.2326        9513.000
       5199.6840      19231.9379       5198.2362       10618.000
       5199.6875      19231.9250       5198.2397       11566.000
       5199.6911      19231.9117       5198.2433       12159.000
       5199.6946      19231.8987       5198.2468       12534.000
       5199.6982      19231.8854       5198.2504       12275.000
       5199.7017      19231.8725       5198.2539       11275.000
       5199.7053      19231.8592       5198.2575       10517.000
       5199.7088      19231.8462       5198.2610       10628.000
       5199.7124      19231.8329       5198.2646       11174.000
       5199.7159      19231.8200       5198.2681       11747.000
       5199.7195      19231.8066       5198.2717       12196.000
       5199.7230      19231.7937       5198.2752       12110.000
       5199.7265      19231.7807       5198.2787       11377.000
       5199.7301      19231.7674       5198.2823       10723.000
       5199.7336      19231.7545       5198.2858       10662.000
       5199.7372      19231.7412       5198.2894       10255.000
       5199.7407      19231.7282       5198.2929        8196.000
       5199.7443      19231.7149       5198.2965        5296.000
       5199.7478      19231.7020       5198.3000        4077.000
       5199.7514      19231.6887       5198.3036        5459.000
       5199.7549      19231.6757       5198.3071        7977.000
       5199.7585      19231.6624       5198.3107       10277.000
       5199.7620      19231.6494       5198.3142       11994.000
       5199.7656      19231.6361       5198.3178       12900.000
       5199.7691      19231.6232       5198.3213       13086.000
       5199.7727      19231.6099       5198.3249       12725.000
       5199.7762      19231.5969       5198.3284       11297.000
       5199.7798      19231.5836       5198.3320        9030.000
       5199.7833      19231.5707       5198.3355        7789.000
       5199.7869      19231.5574       5198.3391        8487.000
       5199.7904      19231.5444       5198.3426        9934.000
       5199.7940      19231.5311       5198.3462       11180.000
       5199.7975      19231.5182       5198.3497       12206.000
       5199.8011      19231.5048       5198.3533       12743.000
       5199.8046      19231.4919       5198.3568       12792.000
       5199.8081      19231.4789       5198.3603       12864.000
       5199.8117      19231.4656       5198.3639       12899.000
       5199.8152      19231.4527       5198.3674       12836.000
       5199.8188      19231.4394       5198.3710       13077.000
       5199.8223      19231.4264       5198.3745       12709.000
       5199.8259      19231.4131       5198.3781       10164.000
       5199.8294      19231.4002       5198.3816        6601.000
       5199.8330      19231.3869       5198.3852        5017.000
       5199.8365      19231.3739       5198.3887        6160.000
       5199.8401      19231.3606       5198.3923        8438.000
       5199.8436      19231.3477       5198.3958       10562.000
       5199.8472      19231.3343       5198.3994       11982.000
       5199.8507      19231.3214       5198.4029       12465.000
       5199.8543      19231.3081       5198.4065       12473.000
       5199.8578      19231.2951       5198.4100       12604.000
       5199.8614      19231.2818       5198.4136       12682.000
       5199.8649      19231.2689       5198.4171       12263.000
       5199.8685      19231.2556       5198.4207       11435.000
       5199.8720      19231.2426       5198.4242       10716.000
       5199.8756      19231.2293       5198.4278       10587.000
       5199.8791      19231.2164       5198.4313       11087.000
       5199.8827      19231.2030       5198.4349       11813.000
       5199.8862      19231.1901       5198.4384       12422.000
       5199.8898      19231.1768       5198.4420       12834.000
       5199.8933      19231.1638       5198.4455       13027.000
       5199.8968      19231.1509       5198.4490       13075.000
       5199.9004      19231.1376       5198.4526       13138.000
       5199.9039      19231.1246       5198.4561       13202.000
       5199.9075      19231.1113       5198.4597       13207.000
       5199.9110      19231.0984       5198.4632       13216.000
       5199.9146      19231.0851       5198.4668       13159.000
       5199.9181      19231.0721       5198.4703       12925.000
       5199.9217      19231.0588       5198.4739       12702.000
       5199.9252      19231.0459       5198.4774       12656.000
       5199.9288      19231.0325       5198.4810       12585.000
       5199.9323      19231.0196       5198.4845       12335.000
       5199.9359      19231.0063       5198.4881       12069.000
       5199.9394      19230.9933       5198.4916       11976.000
       5199.9430      19230.9800       5198.4952       12097.000
       5199.9465      19230.9671       5198.4987       12373.000
       5199.9501      19230.9538       5198.5023       12678.000
       5199.9536      19230.9408       5198.5058       12927.000
       5199.9572      19230.9275       5198.5093       13088.000
       5199.9607      19230.9146       5198.5128       13148.000
       5199.9643      19230.9013       5198.5164       13185.000
       5199.9678      19230.8883       5198.5199       13237.000
       5199.9714      19230.8750       5198.5235       13168.000
       5199.9749      19230.8621       5198.5270       13041.000
       5199.9785      19230.8487       5198.5306       13117.000
       5199.9820      19230.8358       5198.5341       13210.000
       5199.9856      19230.8225       5198.5377       13016.000
       5199.9891      19230.8095       5198.5412       12926.000
       5199.9926      19230.7966       5198.5447       13096.000
       5199.9962      19230.7833       5198.5483       12310.000
       5199.9997      19230.7703       5198.5518        9587.000
       5200.0033      19230.7570       5198.5554        6070.000
       5200.0068      19230.7441       5198.5589        3570.000
       5200.0104      19230.7308       5198.5625        2204.000
       5200.0139      19230.7178       5198.5660        1124.000
       5200.0175      19230.7045       5198.5696         620.000
       5200.0210      19230.6916       5198.5731        1791.000
       5200.0246      19230.6783       5198.5767        4603.000
       5200.0281      19230.6653       5198.5802        7721.000
       5200.0317      19230.6520       5198.5838       10068.000
       5200.0352      19230.6391       5198.5873       11485.000
       5200.0388      19230.6257       5198.5909       12171.000
       5200.0423      19230.6128       5198.5944       12384.000
       5200.0459      19230.5995       5198.5980       12442.000
       5200.0494      19230.5865       5198.6015       12542.000
       5200.0530      19230.5732       5198.6051       12741.000
       5200.0565      19230.5603       5198.6086       12933.000
       5200.0601      19230.5470       5198.6122       12784.000
       5200.0636      19230.5340       5198.6157       12262.000
       5200.0672      19230.5207       5198.6193       11917.000
       5200.0707      19230.5078       5198.6228       12010.000
       5200.0743      19230.4945       5198.6264       12233.000
       5200.0778      19230.4815       5198.6299       12569.000
       5200.0814      19230.4682       5198.6335       12865.000
       5200.0849      19230.4553       5198.6370       11868.000
       5200.0885      19230.4419       5198.6406        8757.000
       5200.0920      19230.4290       5198.6441        5110.000
       5200.0955      19230.4161       5198.6476        3474.000
       5200.0991      19230.4027       5198.6512        4622.000
       5200.1026      19230.3898       5198.6547        7293.000
       5200.1062      19230.3765       5198.6583        9852.000
       5200.1097      19230.3635       5198.6618       11535.000
       5200.1133      19230.3502       5198.6654       12370.000
       5200.1168      19230.3373       5198.6689       12441.000
       5200.1204      19230.3240       5198.6725       11902.000
       5200.1239      19230.3110       5198.6760       11480.000
       5200.1275      19230.2977       5198.6796       11809.000
       5200.1310      19230.2848       5198.6831       12318.000
       5200.1346      19230.2715       5198.6867       11627.000
       5200.1381      19230.2585       5198.6902        9038.000
       5200.1417      19230.2452       5198.6938        5496.000
       5200.1452      19230.2323       5198.6973        3112.000
       5200.1488      19230.2190       5198.7009        3264.000
       5200.1523      19230.2060       5198.7044        5447.000
       5200.1559      19230.1927       5198.7080        8341.000
       5200.1594      19230.1798       5198.7115       10697.000
       5200.1630      19230.1664       5198.7151       11200.000
       5200.1665      19230.1535       5198.7186        9709.000
       5200.1701      19230.1402       5198.7222        8167.000
       5200.1736      19230.1272       5198.7257        8231.000
       5200.1772      19230.1139       5198.7293        9423.000
       5200.1807      19230.1010       5198.7328       10818.000
       5200.1843      19230.0877       5198.7364       12069.000
       5200.1878      19230.0747       5198.7399       12557.000
       5200.1914      19230.0614       5198.7435       12077.000
       5200.1949      19230.0485       5198.7470       11611.000
       5200.1985      19230.0352       5198.7506       11755.000
       5200.2020      19230.0222       5198.7541       12036.000
       5200.2056      19230.0089       5198.7577       12263.000
       5200.2091      19229.9960       5198.7612       12637.000
       5200.2126      19229.9830       5198.7647       12936.000
       5200.2162      19229.9697       5198.7683       12946.000
       5200.2197      19229.9568       5198.7718       12879.000
       5200.2233      19229.9435       5198.7754       12903.000
       5200.2268      19229.9305       5198.7789       13002.000
       5200.2304      19229.9172       5198.7825       13113.000
       5200.2339      19229.9043       5198.7860       13130.000
       5200.2375      19229.8909       5198.7896       13085.000
       5200.2410      19229.8780       5198.7931       13092.000
       5200.2446      19229.8647       5198.7967       13137.000
       5200.2481      19229.8517       5198.8002       13212.000
       5200.2517      19229.8384       5198.8038       13254.000
       5200.2552      19229.8255       5198.8073       13114.000
       5200.2588      19229.8122       5198.8109       13067.000
       5200.2623      19229.7992       5198.8144       13214.000
       5200.2659      19229.7859       5198.8180       12341.000
       5200.2694      19229.7730       5198.8215        9443.000
       5200.2730      19229.7597       5198.8251        5985.000
       5200.2765      19229.7467       5198.8286        4369.000
       5200.2801      19229.7334       5198.8322        5130.000
       5200.2836      19229.7205       5198.8357        7189.000
       5200.2872      19229.7072       5198.8393        9436.000
       5200.2907      19229.6942       5198.8428       11215.000
       5200.2943      19229.6809       5198.8464       12281.000
       5200.2978      19229.6680       5198.8499       12630.000
       5200.3014      19229.6547       5198.8535       12564.000
       5200.3049      19229.6417       5198.8570       12721.000
       5200.3085      19229.6284       5198.8606       12752.000
       5200.3120      19229.6155       5198.8641       10977.000
       5200.3156      19229.6021       5198.8677        7458.000
       5200.3191      19229.5892       5198.8712        5067.000
       5200.3227      19229.5759       5198.8748        5413.000
       5200.3262      19229.5629       5198.8783        6994.000
       5200.3298      19229.5496       5198.8819        8451.000
       5200.3333      19229.5367       5198.8853        9828.000
       5200.3368      19229.5237       5198.8888       10924.000
       5200.3404      19229.5104       5198.8924       11545.000
       5200.3439      19229.4975       5198.8959       12086.000
       5200.3475      19229.4842       5198.8995       12559.000
       5200.3510      19229.4712       5198.9030       12802.000
       5200.3546      19229.4579       5198.9066       12752.000
       5200.3581      19229.4450       5198.9101       11363.000
       5200.3617      19229.4317       5198.9137        8056.000
       5200.3652      19229.4187       5198.9172        5133.000
       5200.3688      19229.4054       5198.9208        5075.000
       5200.3723      19229.3925       5198.9243        7039.000
       5200.3759      19229.3792       5198.9279        9138.000
       5200.3794      19229.3662       5198.9314       11032.000
       5200.3830      19229.3529       5198.9350       12445.000
       5200.3865      19229.3400       5198.9385       12883.000
       5200.3901      19229.3267       5198.9421       13016.000
       5200.3936      19229.3137       5198.9456       13026.000
       5200.3972      19229.3004       5198.9492       11341.000
       5200.4007      19229.2875       5198.9527        7714.000
       5200.4043      19229.2742       5198.9563        4756.000
       5200.4078      19229.2612       5198.9598        4567.000
       5200.4114      19229.2479       5198.9634        6553.000
       5200.4149      19229.2350       5198.9669        9148.000
       5200.4185      19229.2216       5198.9705       11341.000
       5200.4220      19229.2087       5198.9740       12624.000
       5200.4256      19229.1954       5198.9776       13047.000
       5200.4291      19229.1825       5198.9811       13076.000
       5200.4327      19229.1691       5198.9847       12982.000
       5200.4362      19229.1562       5198.9882       12846.000
       5200.4398      19229.1429       5198.9918       12814.000
       5200.4433      19229.1299       5198.9953       12905.000
       5200.4469      19229.1166       5198.9989       13026.000
       5200.4504      19229.1037       5199.0024       13167.000
       5200.4540      19229.0904       5199.0060       13200.000
       5200.4575      19229.0774       5199.0095       13031.000
       5200.4611      19229.0641       5199.0131       12970.000
       5200.4646      19229.0512       5199.0166       12962.000
       5200.4682      19229.0379       5199.0202       12173.000
       5200.4717      19229.0249       5199.0237       10594.000
       5200.4753      19229.0116       5199.0273        9655.000
       5200.4788      19228.9987       5199.0308        9999.000
       5200.4823      19228.9857       5199.0343       10603.000
       5200.4859      19228.9724       5199.0379       10868.000
       5200.4894      19228.9595       5199.0414       11304.000
       5200.4930      19228.9462       5199.0450       11976.000
       5200.4965      19228.9332       5199.0485       12416.000
       5200.5001      19228.9199       5199.0521       12684.000
       5200.5036      19228.9070       5199.0556       13015.000
       5200.5072      19228.8937       5199.0592       13218.000
       5200.5107      19228.8807       5199.0627       13181.000
       5200.5143      19228.8674       5199.0663       13100.000
       5200.5178      19228.8545       5199.0698       13086.000
       5200.5214      19228.8412       5199.0734       13145.000
       5200.5249      19228.8282       5199.0769       13262.000
       5200.5285      19228.8149       5199.0805       13297.000
       5200.5320      19228.8020       5199.0840       13225.000
       5200.5356      19228.7887       5199.0876       13284.000
       5200.5391      19228.7757       5199.0911       13403.000
       5200.5427      19228.7624       5199.0947       12648.000
       5200.5462      19228.7495       5199.0982       10038.000
       5200.5498      19228.7362       5199.1018        6237.000
       5200.5533      19228.7232       5199.1053        3542.000
       5200.5569      19228.7099       5199.1089        3547.000
       5200.5604      19228.6970       5199.1124        5807.000
       5200.5640      19228.6837       5199.1160        8839.000
       5200.5675      19228.6707       5199.1195       10870.000
       5200.5711      19228.6574       5199.1231       10415.000
       5200.5746      19228.6445       5199.1266        8222.000
       5200.5782      19228.6312       5199.1302        7055.000
       5200.5817      19228.6182       5199.1337        7883.000
       5200.5853      19228.6049       5199.1373        8725.000
       5200.5888      19228.5920       5199.1408        7978.000
       5200.5924      19228.5787       5199.1444        5904.000
       5200.5959      19228.5657       5199.1479        3370.000
       5200.5995      19228.5524       5199.1515        1781.000
       5200.6030      19228.5395       5199.1550        2621.000
       5200.6066      19228.5261       5199.1586        5333.000
       5200.6101      19228.5132       5199.1621        7951.000
       5200.6137      19228.4999       5199.1657        9970.000
       5200.6172      19228.4870       5199.1692       11791.000
       5200.6208      19228.4736       5199.1728       12347.000
       5200.6243      19228.4607       5199.1763       10393.000
       5200.6279      19228.4474       5199.1799        7226.000
       5200.6314      19228.4345       5199.1834        5527.000
       5200.6350      19228.4211       5199.1870        5846.000
       5200.6385      19228.4082       5199.1905        6129.000
       5200.6421      19228.3949       5199.1941        4902.000
       5200.6456      19228.3820       5199.1976        3297.000
       5200.6492      19228.3686       5199.2012        3234.000
       5200.6527      19228.3557       5199.2047        5082.000
       5200.6562      19228.3428       5199.2082        7855.000
       5200.6598      19228.3295       5199.2118       10391.000
       5200.6633      19228.3165       5199.2153       12004.000
       5200.6669      19228.3032       5199.2189       12820.000
       5200.6704      19228.2903       5199.2224       13261.000
       5200.6740      19228.2770       5199.2260       13219.000
       5200.6775      19228.2640       5199.2295       12582.000
       5200.6811      19228.2507       5199.2331       11868.000
       5200.6846      19228.2378       5199.2366       11554.000
       5200.6882      19228.2244       5199.2402       11659.000
       5200.6917      19228.2115       5199.2437       12074.000
       5200.6953      19228.1982       5199.2473       12508.000
       5200.6988      19228.1853       5199.2508       12730.000
       5200.7024      19228.1719       5199.2544       12934.000
       5200.7059      19228.1590       5199.2579       13075.000
       5200.7095      19228.1457       5199.2614       12944.000
       5200.7130      19228.1328       5199.2649       13021.000
       5200.7166      19228.1194       5199.2685       13139.000
       5200.7201      19228.1065       5199.2720       11573.000
       5200.7237      19228.0932       5199.2756        8077.000
       5200.7272      19228.0803       5199.2791        5014.000
       5200.7308      19228.0669       5199.2827        3473.000
       5200.7343      19228.0540       5199.2862        2397.000
       5200.7379      19228.0407       5199.2898        2124.000
       5200.7414      19228.0278       5199.2933        3963.000
       5200.7450      19228.0144       5199.2969        7008.000
       5200.7485      19228.0015       5199.3004        9505.000
       5200.7521      19227.9882       5199.3040       11320.000
       5200.7556      19227.9753       5199.3075       12521.000
       5200.7592      19227.9619       5199.3111       12548.000
       5200.7627      19227.9490       5199.3146       11899.000
       5200.7663      19227.9357       5199.3182       11789.000
       5200.7698      19227.9228       5199.3217       12245.000
       5200.7734      19227.9094       5199.3253       12573.000
       5200.7769      19227.8965       5199.3288       12726.000
       5200.7805      19227.8832       5199.3324       12925.000
       5200.7840      19227.8703       5199.3359       13039.000
       5200.7876      19227.8569       5199.3395       13013.000
       5200.7911      19227.8440       5199.3430       13032.000
       5200.7947      19227.8307       5199.3466       13068.000
       5200.7982      19227.8178       5199.3501       13005.000
       5200.8018      19227.8045       5199.3537       13093.000
       5200.8053      19227.7915       5199.3572       13252.000
       5200.8089      19227.7782       5199.3608       12438.000
       5200.8124      19227.7653       5199.3643       10217.000
       5200.8160      19227.7520       5199.3679        8159.000
       5200.8195      19227.7390       5199.3714        7927.000
       5200.8231      19227.7257       5199.3750        9246.000
       5200.8266      19227.7128       5199.3785       10932.000
       5200.8302      19227.6995       5199.3821       11825.000
       5200.8337      19227.6865       5199.3856       10553.000
       5200.8373      19227.6732       5199.3892        7166.000
       5200.8408      19227.6603       5199.3927        4294.000
       5200.8444      19227.6470       5199.3963        4155.000
       5200.8479      19227.6340       5199.3998        6092.000
       5200.8515      19227.6207       5199.4034        8547.000
       5200.8550      19227.6078       5199.4069       10844.000
       5200.8586      19227.5945       5199.4105       12451.000
       5200.8621      19227.5815       5199.4140       13027.000
       5200.8657      19227.5682       5199.4176       13062.000
       5200.8692      19227.5553       5199.4211       13038.000
       5200.8728      19227.5420       5199.4247       12895.000
       5200.8763      19227.5290       5199.4282       12631.000
       5200.8799      19227.5157       5199.4318       12378.000
       5200.8834      19227.5028       5199.4353       12230.000
       5200.8870      19227.4895       5199.4389       12368.000
       5200.8905      19227.4765       5199.4424       12699.000
       5200.8941      19227.4632       5199.4460       12869.000
       5200.8976      19227.4503       5199.4495       12946.000
       5200.9012      19227.4370       5199.4531       13090.000
       5200.9047      19227.4240       5199.4566       13015.000
       5200.9082      19227.4111       5199.4601       12780.000
       5200.9118      19227.3978       5199.4637       12795.000
       5200.9153      19227.3848       5199.4672       12788.000
       5200.9189      19227.3715       5199.4708       12551.000
       5200.9224      19227.3586       5199.4743       12710.000
       5200.9260      19227.3453       5199.4779       12911.000
       5200.9295      19227.3323       5199.4814       11414.000
       5200.9331      19227.3190       5199.4850        8081.000
       5200.9366      19227.3061       5199.4885        5288.000
       5200.9402      19227.2928       5199.4921        4987.000
       5200.9437      19227.2798       5199.4956        6897.000
       5200.9473      19227.2665       5199.4992        9466.000
       5200.9508      19227.2536       5199.5027       11199.000
       5200.9544      19227.2403       5199.5063       11588.000
       5200.9579      19227.2274       5199.5098       11327.000
       5200.9615      19227.2140       5199.5134       11315.000
       5200.9650      19227.2011       5199.5169       11780.000
       5200.9686      19227.1878       5199.5205       12445.000
       5200.9721      19227.1749       5199.5240       12946.000
       5200.9757      19227.1615       5199.5276       13142.000
       5200.9792      19227.1486       5199.5311       13181.000
       5200.9828      19227.1353       5199.5347       13038.000
       5200.9863      19227.1224       5199.5382       12493.000
       5200.9899      19227.1091       5199.5418       11842.000
       5200.9934      19227.0961       5199.5453       11686.000
       5200.9970      19227.0828       5199.5489       12008.000
       5201.0005      19227.0699       5199.5524       12416.000
       5201.0041      19227.0566       5199.5560       12789.000
       5201.0076      19227.0436       5199.5595       12862.000
       5201.0112      19227.0303       5199.5631       12049.000
       5201.0147      19227.0174       5199.5666       10478.000
       5201.0183      19227.0041       5199.5702        9409.000
       5201.0218      19226.9911       5199.5737        9785.000
       5201.0254      19226.9778       5199.5773       10825.000
       5201.0289      19226.9649       5199.5808       11016.000
       5201.0325      19226.9516       5199.5844       10250.000
       5201.0360      19226.9386       5199.5879        9742.000
       5201.0396      19226.9253       5199.5915       10093.000
       5201.0431      19226.9124       5199.5950       10917.000
       5201.0467      19226.8991       5199.5986       11859.000
       5201.0502      19226.8861       5199.6021       12652.000
       5201.0538      19226.8728       5199.6057       12935.000
       5201.0573      19226.8599       5199.6092       12804.000
       5201.0609      19226.8466       5199.6128       12701.000
       5201.0644      19226.8336       5199.6163       12763.000
       5201.0680      19226.8203       5199.6199       12911.000
       5201.0715      19226.8074       5199.6234       13025.000
       5201.0751      19226.7941       5199.6270       12986.000
       5201.0786      19226.7812       5199.6305       12989.000
       5201.0822      19226.7678       5199.6341       13008.000
       5201.0857      19226.7549       5199.6375       12186.000
       5201.0893      19226.7416       5199.6411       10217.000
       5201.0928      19226.7287       5199.6446        8099.000
       5201.0964      19226.7154       5199.6482        6217.000
       5201.0999      19226.7024       5199.6517        4032.000
       5201.1035      19226.6891       5199.6553        2404.000
       5201.1070      19226.6762       5199.6588        3090.000
       5201.1106      19226.6629       5199.6624        5835.000
       5201.1141      19226.6499       5199.6659        8748.000
       5201.1177      19226.6366       5199.6695       10892.000
       5201.1212      19226.6237       5199.6730       12424.000
       5201.1248      19226.6104       5199.6766       13087.000
       5201.1283      19226.5974       5199.6801       11963.000
       5201.1319      19226.5841       5199.6837        8766.000
       5201.1354      19226.5712       5199.6872        5076.000
       5201.1390      19226.5579       5199.6908        3359.000
       5201.1425      19226.5449       5199.6943        4431.000
       5201.1461      19226.5316       5199.6979        7050.000
       5201.1496      19226.5187       5199.7014        9749.000
       5201.1532      19226.5054       5199.7050       11705.000
       5201.1567      19226.4924       5199.7085       12625.000
       5201.1603      19226.4791       5199.7121       12875.000
       5201.1638      19226.4662       5199.7156       12964.000
       5201.1674      19226.4529       5199.7192       12999.000
       5201.1709      19226.4400       5199.7227       13078.000
       5201.1745      19226.4266       5199.7263       13011.000
       5201.1780      19226.4137       5199.7298       11869.000
       5201.1816      19226.4004       5199.7334        9282.000
       5201.1851      19226.3875       5199.7369        6128.000
       5201.1887      19226.3742       5199.7405        3252.000
       5201.1922      19226.3612       5199.7440        1481.000
       5201.1958      19226.3479       5199.7476        2222.000
       5201.1993      19226.3350       5199.7511        5454.000
       5201.2029      19226.3217       5199.7547        8808.000
       5201.2064      19226.3087       5199.7582       10648.000
       5201.2100      19226.2954       5199.7618       11557.000
       5201.2135      19226.2825       5199.7653       12071.000
       5201.2171      19226.2692       5199.7689       12086.000
       5201.2206      19226.2562       5199.7724       12163.000
       5201.2242      19226.2429       5199.7760       12496.000
       5201.2277      19226.2300       5199.7795       11688.000
       5201.2313      19226.2167       5199.7831        8787.000
       5201.2348      19226.2037       5199.7866        5236.000
       5201.2384      19226.1904       5199.7902        3425.000
       5201.2419      19226.1775       5199.7937        4288.000
       5201.2455      19226.1642       5199.7973        6888.000
       5201.2490      19226.1513       5199.8008        9641.000
       5201.2526      19226.1379       5199.8044       11560.000
       5201.2561      19226.1250       5199.8079       12546.000
       5201.2597      19226.1117       5199.8115       12900.000
       5201.2632      19226.0988       5199.8150       12963.000
       5201.2668      19226.0855       5199.8186       13052.000
       5201.2703      19226.0725       5199.8221       13228.000
       5201.2739      19226.0592       5199.8257       13266.000
       5201.2774      19226.0463       5199.8292       13127.000
       5201.2810      19226.0330       5199.8328       13084.000
       5201.2845      19226.0200       5199.8363       13187.000
       5201.2881      19226.0067       5199.8399       13197.000
       5201.2916      19225.9938       5199.8434       13127.000
       5201.2952      19225.9805       5199.8470       13032.000
       5201.2987      19225.9675       5199.8505       12504.000
       5201.3023      19225.9542       5199.8541       11463.000
       5201.3058      19225.9413       5199.8576       10727.000
       5201.3094      19225.9280       5199.8612       10512.000
       5201.3129      19225.9151       5199.8647        9511.000
       5201.3165      19225.9018       5199.8683        6895.000
       5201.3200      19225.8888       5199.8718        3995.000
       5201.3236      19225.8755       5199.8754        2892.000
       5201.3271      19225.8626       5199.8789        4264.000
       5201.3307      19225.8493       5199.8825        7088.000
       5201.3342      19225.8363       5199.8860        9824.000
       5201.3378      19225.8230       5199.8896       11675.000
       5201.3413      19225.8101       5199.8931       12716.000
       5201.3449      19225.7968       5199.8967       13101.000
       5201.3484      19225.7838       5199.9002       12968.000
       5201.3520      19225.7705       5199.9038       12769.000
       5201.3555      19225.7576       5199.9073       12742.000
       5201.3591      19225.7443       5199.9109       12655.000
       5201.3626      19225.7313       5199.9144       12556.000
       5201.3662      19225.7180       5199.9180       12699.000
       5201.3697      19225.7051       5199.9215       12869.000
       5201.3733      19225.6918       5199.9251       12864.000
       5201.3768      19225.6789       5199.9286       12915.000
       5201.3804      19225.6656       5199.9322       13051.000
       5201.3839      19225.6526       5199.9357       13105.000
       5201.3875      19225.6393       5199.9393       13131.000
       5201.3910      19225.6264       5199.9428       12975.000
       5201.3946      19225.6131       5199.9464       12362.000
       5201.3981      19225.6001       5199.9499       11717.000
       5201.4017      19225.5868       5199.9535       11639.000
       5201.4052      19225.5739       5199.9570       11971.000
       5201.4088      19225.5606       5199.9606       12304.000
       5201.4123      19225.5476       5199.9641       12552.000
       5201.4159      19225.5343       5199.9677       12726.000
       5201.4194      19225.5214       5199.9712       12874.000
       5201.4230      19225.5081       5199.9748       13033.000
       5201.4265      19225.4952       5199.9783       13123.000
       5201.4301      19225.4819       5199.9819       13097.000
       5201.4336      19225.4689       5199.9854       12409.000
       5201.4372      19225.4556       5199.9890        9956.000
       5201.4407      19225.4427       5199.9925        6272.000
       5201.4443      19225.4294       5199.9961        4097.000
       5201.4478      19225.4164       5199.9996        4868.000
       5201.4514      19225.4031       5200.0032        7149.000
       5201.4549      19225.3902       5200.0067        9449.000
       5201.4585      19225.3769       5200.0103       11372.000
       5201.4620      19225.3639       5200.0137       12274.000
       5201.4656      19225.3506       5200.0173       11869.000
       5201.4691      19225.3377       5200.0208       11137.000
       5201.4727      19225.3244       5200.0244       10996.000
       5201.4762      19225.3115       5200.0279       11472.000
       5201.4798      19225.2982       5200.0315       11985.000
       5201.4833      19225.2852       5200.0350       11487.000
       5201.4869      19225.2719       5200.0386        9911.000
       5201.4904      19225.2590       5200.0421        9068.000
       5201.4940      19225.2457       5200.0457        9931.000
       5201.4975      19225.2327       5200.0492       11079.000
       5201.5011      19225.2194       5200.0528       11466.000
       5201.5046      19225.2065       5200.0563       11631.000
       5201.5082      19225.1932       5200.0599       11802.000
       5201.5117      19225.1802       5200.0634       11911.000
       5201.5153      19225.1669       5200.0670       12338.000
       5201.5188      19225.1540       5200.0705       12808.000
       5201.5224      19225.1407       5200.0741       12819.000
       5201.5259      19225.1278       5200.0776       12934.000
       5201.5295      19225.1145       5200.0812       13090.000
       5201.5330      19225.1015       5200.0847       11763.000
       5201.5366      19225.0882       5200.0883        8653.000
       5201.5401      19225.0753       5200.0918        5227.000
       5201.5437      19225.0620       5200.0954        2604.000
       5201.5472      19225.0490       5200.0989        1763.000
       5201.5508      19225.0357       5200.1025        3697.000
       5201.5543      19225.0228       5200.1060        7262.000
       5201.5579      19225.0095       5200.1096       10013.000
       5201.5614      19224.9966       5200.1131       11546.000
       5201.5650      19224.9833       5200.1167       12732.000
       5201.5685      19224.9703       5200.1202       13192.000
       5201.5721      19224.9570       5200.1238       12505.000
       5201.5756      19224.9441       5200.1273       11616.000
       5201.5792      19224.9308       5200.1309       11248.000
       5201.5827      19224.9178       5200.1344       11211.000
       5201.5863      19224.9045       5200.1380       11487.000
       5201.5898      19224.8916       5200.1415       12124.000
       5201.5934      19224.8783       5200.1451       12687.000
       5201.5969      19224.8653       5200.1486       12885.000
       5201.6005      19224.8520       5200.1522       12909.000
       5201.6040      19224.8391       5200.1557       12919.000
       5201.6076      19224.8258       5200.1593       12944.000
       5201.6111      19224.8129       5200.1628       13034.000
       5201.6147      19224.7996       5200.1664       13125.000
       5201.6182      19224.7866       5200.1699       13098.000
       5201.6218      19224.7733       5200.1735       13047.000
       5201.6253      19224.7604       5200.1770       13060.000
       5201.6289      19224.7471       5200.1806       12728.000
       5201.6324      19224.7341       5200.1841       11560.000
       5201.6360      19224.7208       5200.1877       10123.000
       5201.6395      19224.7079       5200.1912        9699.000
       5201.6431      19224.6946       5200.1948       10453.000
       5201.6466      19224.6817       5200.1983       11378.000
       5201.6502      19224.6684       5200.2019       12071.000
       5201.6537      19224.6554       5200.2054       12738.000
       5201.6573      19224.6421       5200.2090       13082.000
       5201.6608      19224.6292       5200.2125       12960.000
       5201.6644      19224.6159       5200.2161       12920.000
       5201.6679      19224.6029       5200.2196       13027.000
       5201.6715      19224.5896       5200.2232       12918.000
       5201.6750      19224.5767       5200.2267       12849.000
       5201.6786      19224.5634       5200.2303       12908.000
       5201.6821      19224.5505       5200.2338       12590.000
       5201.6857      19224.5372       5200.2374       12202.000
       5201.6892      19224.5242       5200.2409       12428.000
       5201.6928      19224.5109       5200.2445       12790.000
       5201.6963      19224.4980       5200.2480       12843.000
       5201.6999      19224.4847       5200.2516       13055.000
       5201.7035      19224.4714       5200.2552       12884.000
       5201.7070      19224.4584       5200.2587       11043.000
       5201.7106      19224.4451       5200.2623        8288.000
       5201.7141      19224.4322       5200.2658        6766.000
       5201.7177      19224.4189       5200.2694        7084.000
       5201.7212      19224.4060       5200.2729        8387.000
       5201.7248      19224.3926       5200.2765        9924.000
       5201.7283      19224.3797       5200.2800       11257.000
       5201.7319      19224.3664       5200.2836       12171.000
       5201.7354      19224.3535       5200.2871       12664.000
       5201.7390      19224.3402       5200.2907       12782.000
       5201.7425      19224.3272       5200.2942       12886.000
       5201.7461      19224.3139       5200.2978       13124.000
       5201.7496      19224.3010       5200.3013       12359.000
       5201.7532      19224.2877       5200.3049        9541.000
       5201.7567      19224.2748       5200.3084        5842.000
       5201.7603      19224.2614       5200.3120        3542.000
       5201.7638      19224.2485       5200.3155        3838.000
       5201.7674      19224.2352       5200.3191        6391.000
       5201.7709      19224.2223       5200.3226        9204.000
       5201.7745      19224.2090       5200.3262        9799.000
       5201.7780      19224.1960       5200.3297        8287.000
       5201.7816      19224.1827       5200.3333        6976.000
       5201.7851      19224.1698       5200.3368        6289.000
       5201.7887      19224.1565       5200.3404        4798.000
       5201.7922      19224.1436       5200.3439        3013.000
       5201.7958      19224.1303       5200.3475        3056.000
       5201.7993      19224.1173       5200.3510        5251.000
       5201.8029      19224.1040       5200.3546        8050.000
       5201.8064      19224.0911       5200.3581       10355.000
       5201.8100      19224.0778       5200.3617       11939.000
       5201.8135      19224.0648       5200.3652       12367.000
       5201.8171      19224.0515       5200.3688       10977.000
       5201.8206      19224.0386       5200.3723        8352.000
       5201.8242      19224.0253       5200.3759        6650.000
       5201.8277      19224.0124       5200.3794        7161.000
       5201.8313      19223.9991       5200.3830        8788.000
       5201.8348      19223.9861       5200.3864       10219.000
       5201.8384      19223.9728       5200.3900       11455.000
       5201.8419      19223.9599       5200.3935       12392.000
       5201.8455      19223.9466       5200.3971       12649.000
       5201.8490      19223.9336       5200.4006       12763.000
       5201.8526      19223.9203       5200.4042       12889.000
       5201.8561      19223.9074       5200.4077       11605.000
       5201.8597      19223.8941       5200.4113        8282.000
       5201.8632      19223.8812       5200.4148        4772.000
       5201.8668      19223.8679       5200.4184        3361.000
       5201.8703      19223.8549       5200.4219        4618.000
       5201.8739      19223.8416       5200.4255        7390.000
       5201.8774      19223.8287       5200.4290        9927.000
       5201.8810      19223.8154       5200.4326       11457.000
       5201.8845      19223.8025       5200.4361       12361.000
       5201.8881      19223.7891       5200.4397       12320.000
       5201.8916      19223.7762       5200.4432       10210.000
       5201.8952      19223.7629       5200.4468        6672.000
       5201.8987      19223.7500       5200.4503        4270.000
       5201.9023      19223.7367       5200.4539        4439.000
       5201.9058      19223.7237       5200.4574        6499.000
       5201.9094      19223.7104       5200.4610        9229.000
       5201.9129      19223.6975       5200.4645       11217.000
       5201.9165      19223.6842       5200.4681       10854.000
       5201.9200      19223.6713       5200.4716        8066.000
       5201.9236      19223.6580       5200.4752        4916.000
       5201.9271      19223.6450       5200.4787        3388.000
       5201.9307      19223.6317       5200.4823        3877.000
       5201.9342      19223.6188       5200.4858        5920.000
       5201.9378      19223.6055       5200.4894        8675.000
       5201.9413      19223.5925       5200.4929       10943.000
       5201.9449      19223.5792       5200.4965       12123.000
       5201.9485      19223.5659       5200.5001       12607.000
       5201.9520      19223.5530       5200.5036       12776.000
       5201.9556      19223.5397       5200.5072       12719.000
       5201.9591      19223.5268       5200.5107       12718.000
       5201.9627      19223.5135       5200.5143       12851.000
       5201.9662      19223.5005       5200.5178       12846.000
       5201.9698      19223.4872       5200.5214       12778.000
       5201.9733      19223.4743       5200.5249       12472.000
       5201.9769      19223.4610       5200.5285       10767.000
       5201.9804      19223.4481       5200.5320        7464.000
       5201.9840      19223.4348       5200.5356        4829.000
       5201.9875      19223.4218       5200.5391        4990.000
       5201.9911      19223.4085       5200.5427        7249.000
       5201.9946      19223.3956       5200.5462        9624.000
       5201.9982      19223.3823       5200.5498       11338.000
       5202.0017      19223.3693       5200.5533       12499.000
       5202.0053      19223.3560       5200.5569       13001.000
       5202.0088      19223.3431       5200.5604       12938.000
       5202.0124      19223.3298       5200.5640       12952.000
       5202.0159      19223.3169       5200.5675       13102.000
       5202.0195      19223.3036       5200.5711       12274.000
       5202.0230      19223.2906       5200.5746        9921.000
       5202.0266      19223.2773       5200.5782        7528.000
       5202.0301      19223.2644       5200.5817        6947.000
       5202.0337      19223.2511       5200.5853        8156.000
       5202.0372      19223.2382       5200.5888        9905.000
       5202.0408      19223.2249       5200.5924       11420.000
       5202.0443      19223.2119       5200.5959       12459.000
       5202.0479      19223.1986       5200.5995       12857.000
       5202.0514      19223.1857       5200.6030       12796.000
       5202.0550      19223.1724       5200.6066       12722.000
       5202.0585      19223.1594       5200.6101       12666.000
       5202.0621      19223.1461       5200.6137       12190.000
       5202.0656      19223.1332       5200.6172       11325.000
       5202.0692      19223.1199       5200.6208       10971.000
       5202.0727      19223.1070       5200.6243       11357.000
       5202.0763      19223.0937       5200.6279       10793.000
       5202.0798      19223.0807       5200.6314        8027.000
       5202.0834      19223.0674       5200.6350        4985.000
       5202.0869      19223.0545       5200.6385        4445.000
       5202.0905      19223.0412       5200.6421        6249.000
       5202.0940      19223.0283       5200.6456        8458.000
       5202.0976      19223.0150       5200.6492       10269.000
       5202.1011      19223.0020       5200.6527       11609.000
       5202.1047      19222.9887       5200.6563       12194.000
       5202.1082      19222.9758       5200.6598       12306.000
       5202.1118      19222.9625       5200.6634       12532.000
       5202.1153      19222.9496       5200.6669       12768.000
       5202.1189      19222.9363       5200.6705       12808.000
       5202.1224      19222.9233       5200.6740       12893.000
       5202.1260      19222.9100       5200.6776       12983.000
       5202.1296      19222.8967       5200.6812       12686.000
       5202.1331      19222.8838       5200.6847       11956.000
       5202.1367      19222.8705       5200.6883       11202.000
       5202.1402      19222.8575       5200.6918       10982.000
       5202.1438      19222.8442       5200.6954       11489.000
       5202.1473      19222.8313       5200.6989       12207.000
       5202.1509      19222.8180       5200.7025       12663.000
       5202.1544      19222.8051       5200.7060       13027.000
       5202.1580      19222.7918       5200.7096       13292.000
       5202.1615      19222.7788       5200.7131       13191.000
       5202.1651      19222.7655       5200.7167       13095.000
       5202.1686      19222.7526       5200.7202       13206.000
       5202.1722      19222.7393       5200.7238       12721.000
       5202.1757      19222.7264       5200.7273       11639.000
       5202.1793      19222.7131       5200.7309       11184.000
       5202.1828      19222.7001       5200.7344       10998.000
       5202.1864      19222.6868       5200.7380        9177.000
       5202.1899      19222.6739       5200.7415        6046.000
       5202.1935      19222.6606       5200.7451        4302.000
       5202.1970      19222.6477       5200.7486        5141.000
       5202.2006      19222.6344       5200.7522        7381.000
       5202.2041      19222.6214       5200.7557        9792.000
       5202.2077      19222.6081       5200.7593       11795.000
       5202.2112      19222.5952       5200.7627       12897.000
       5202.2148      19222.5819       5200.7663       13120.000
       5202.2183      19222.5690       5200.7698       13087.000
       5202.2219      19222.5557       5200.7734       13129.000
       5202.2254      19222.5427       5200.7769       13152.000
       5202.2290      19222.5294       5200.7805       13175.000
       5202.2325      19222.5165       5200.7840       13278.000
       5202.2361      19222.5032       5200.7876       13349.000
       5202.2396      19222.4903       5200.7911       13284.000
       5202.2432      19222.4769       5200.7947       13158.000
       5202.2467      19222.4640       5200.7982       13119.000
       5202.2503      19222.4507       5200.8018       13209.000
       5202.2538      19222.4378       5200.8053       13211.000
       5202.2574      19222.4245       5200.8089       12913.000
       5202.2609      19222.4115       5200.8124       12552.000
       5202.2645      19222.3982       5200.8160       12513.000
       5202.2680      19222.3853       5200.8195       12682.000
       5202.2716      19222.3720       5200.8231       12774.000
       5202.2752      19222.3587       5200.8267       12907.000
       5202.2787      19222.3458       5200.8302       13139.000
       5202.2823      19222.3325       5200.8338       13096.000
       5202.2858      19222.3195       5200.8373       12639.000
       5202.2894      19222.3062       5200.8409       12194.000
       5202.2929      19222.2933       5200.8444       12082.000
       5202.2965      19222.2800       5200.8480       12200.000
       5202.3000      19222.2671       5200.8515       12405.000
       5202.3036      19222.2538       5200.8551       12668.000
       5202.3071      19222.2408       5200.8586       12899.000
       5202.3107      19222.2275       5200.8622       12965.000
       5202.3142      19222.2146       5200.8657       12884.000
       5202.3178      19222.2013       5200.8693       12847.000
       5202.3213      19222.1884       5200.8728       12954.000
       5202.3249      19222.1751       5200.8764       13083.000
       5202.3284      19222.1621       5200.8799       13164.000
       5202.3320      19222.1488       5200.8835       13270.000
       5202.3355      19222.1359       5200.8870       13304.000
       5202.3391      19222.1226       5200.8906       13172.000
       5202.3426      19222.1097       5200.8941       13113.000
       5202.3462      19222.0964       5200.8977       13202.000
       5202.3497      19222.0834       5200.9012       13128.000
       5202.3533      19222.0701       5200.9048       12955.000
       5202.3568      19222.0572       5200.9083       13040.000
       5202.3604      19222.0439       5200.9119       13087.000
       5202.3639      19222.0310       5200.9154       12558.000
       5202.3675      19222.0177       5200.9190       11687.000
       5202.3710      19222.0047       5200.9225       11007.000
       5202.3746      19221.9914       5200.9261       10681.000
       5202.3781      19221.9785       5200.9296       10784.000
       5202.3817      19221.9652       5200.9332       11263.000
       5202.3852      19221.9523       5200.9367       11843.000
       5202.3888      19221.9390       5200.9403       12495.000
       5202.3923      19221.9260       5200.9438       12977.000
       5202.3959      19221.9127       5200.9474       12070.000
       5202.3995      19221.8994       5200.9510        9067.000
       5202.4030      19221.8865       5200.9545        5451.000
       5202.4066      19221.8732       5200.9581        3204.000
       5202.4101      19221.8603       5200.9616        2308.000
       5202.4137      19221.8470       5200.9652        1534.000
       5202.4172      19221.8340       5200.9687         766.000
       5202.4208      19221.8207       5200.9723        1161.000
       5202.4243      19221.8078       5200.9758        3365.000
       5202.4279      19221.7945       5200.9794        6540.000
       5202.4314      19221.7816       5200.9829        9333.000
       5202.4350      19221.7683       5200.9865       11188.000
       5202.4385      19221.7553       5200.9900       12303.000
       5202.4421      19221.7420       5200.9936       12863.000
       5202.4456      19221.7291       5200.9971       12841.000
       5202.4492      19221.7158       5201.0007       12327.000
       5202.4527      19221.7029       5201.0042       11799.000
       5202.4563      19221.6896       5201.0078       11722.000
       5202.4598      19221.6766       5201.0113       11653.000
       5202.4634      19221.6633       5201.0149       10697.000
       5202.4669      19221.6504       5201.0184        9283.000
       5202.4705      19221.6371       5201.0220        8884.000
       5202.4740      19221.6242       5201.0255        9751.000
       5202.4776      19221.6109       5201.0291       10861.000
       5202.4811      19221.5979       5201.0326       11838.000
       5202.4847      19221.5846       5201.0362       12835.000
       5202.4882      19221.5717       5201.0397       13101.000
       5202.4918      19221.5584       5201.0433       11407.000
       5202.4953      19221.5455       5201.0468        7839.000
       5202.4989      19221.5322       5201.0504        4566.000
       5202.5024      19221.5192       5201.0539        4095.000
       5202.5060      19221.5059       5201.0575        6321.000
       5202.5096      19221.4926       5201.0611        8931.000
       5202.5131      19221.4797       5201.0646       10943.000
       5202.5167      19221.4664       5201.0682       12647.000
       5202.5202      19221.4535       5201.0717       12688.000
       5202.5238      19221.4402       5201.0753        9821.000
       5202.5273      19221.4272       5201.0788        6028.000
       5202.5309      19221.4139       5201.0824        3483.000
       5202.5344      19221.4010       5201.0859        1620.000
       5202.5380      19221.3877       5201.0895         407.000
       5202.5415      19221.3748       5201.0930        1647.000
       5202.5451      19221.3615       5201.0966        5108.000
       5202.5486      19221.3486       5201.1001        8435.000
       5202.5522      19221.3353       5201.1037       10796.000
       5202.5557      19221.3223       5201.1072       12469.000
       5202.5593      19221.3090       5201.1108       12935.000
       5202.5628      19221.2961       5201.1143       12261.000
       5202.5664      19221.2828       5201.1179       11637.000
       5202.5699      19221.2699       5201.1214       11551.000
       5202.5735      19221.2566       5201.1250       11760.000
       5202.5770      19221.2436       5201.1285       12172.000
       5202.5806      19221.2303       5201.1321       12292.000
       5202.5841      19221.2174       5201.1356       11602.000
       5202.5877      19221.2041       5201.1391       10768.000
       5202.5912      19221.1912       5201.1426       10649.000
       5202.5948      19221.1779       5201.1462       10942.000
       5202.5983      19221.1649       5201.1497       11052.000
       5202.6019      19221.1516       5201.1533       11008.000
       5202.6054      19221.1387       5201.1568       11058.000
       5202.6090      19221.1254       5201.1604       11367.000
       5202.6126      19221.1121       5201.1640       11922.000
       5202.6161      19221.0992       5201.1675       12412.000
       5202.6197      19221.0859       5201.1711       12646.000
       5202.6232      19221.0729       5201.1746       12747.000
       5202.6268      19221.0596       5201.1782       12758.000
       5202.6303      19221.0467       5201.1817       12719.000
       5202.6339      19221.0334       5201.1853       12812.000
       5202.6374      19221.0205       5201.1888       12986.000
       5202.6410      19221.0072       5201.1924       13071.000
       5202.6445      19220.9942       5201.1959       13154.000
       5202.6481      19220.9809       5201.1995       13221.000
       5202.6516      19220.9680       5201.2030       13125.000
       5202.6552      19220.9547       5201.2066       13058.000
       5202.6587      19220.9418       5201.2101       13144.000
       5202.6623      19220.9285       5201.2137       13127.000
       5202.6658      19220.9156       5201.2172       13043.000
       5202.6694      19220.9023       5201.2208       13063.000
       5202.6729      19220.8893       5201.2243       12914.000
       5202.6765      19220.8760       5201.2279       12569.000
       5202.6800      19220.8631       5201.2314       12426.000
       5202.6836      19220.8498       5201.2350       12430.000
       5202.6871      19220.8369       5201.2385       12540.000
       5202.6907      19220.8236       5201.2421       12988.000
       5202.6942      19220.8106       5201.2456       12711.000
       5202.6978      19220.7973       5201.2492       10188.000
       5202.7013      19220.7844       5201.2527        6474.000
       5202.7049      19220.7711       5201.2563        4063.000
       5202.7085      19220.7578       5201.2599        3567.000
       5202.7120      19220.7449       5201.2634        4474.000
       5202.7156      19220.7316       5201.2670        6681.000
       5202.7191      19220.7186       5201.2705        9268.000
       5202.7227      19220.7053       5201.2741       10888.000
       5202.7262      19220.6924       5201.2776       11637.000
       5202.7298      19220.6791       5201.2812       11985.000
       5202.7333      19220.6662       5201.2847       11659.000
       5202.7369      19220.6529       5201.2883       10969.000
       5202.7404      19220.6400       5201.2918       10581.000
       5202.7440      19220.6267       5201.2954       10301.000
       5202.7475      19220.6137       5201.2989       10141.000
       5202.7511      19220.6004       5201.3025       10328.000
       5202.7546      19220.5875       5201.3060        9602.000
       5202.7582      19220.5742       5201.3096        6964.000
       5202.7617      19220.5613       5201.3131        4267.000
       5202.7653      19220.5480       5201.3167        3763.000
       5202.7688      19220.5350       5201.3202        5226.000
       5202.7724      19220.5217       5201.3238        7486.000
       5202.7759      19220.5088       5201.3273        9807.000
       5202.7795      19220.4955       5201.3309       10874.000
       5202.7830      19220.4826       5201.3344        9369.000
       5202.7866      19220.4693       5201.3380        6099.000
       5202.7901      19220.4563       5201.3415        3838.000
       5202.7937      19220.4430       5201.3451        4367.000
       5202.7972      19220.4301       5201.3486        6195.000
       5202.8008      19220.4168       5201.3522        6573.000
       5202.8044      19220.4035       5201.3558        5519.000
       5202.8079      19220.3906       5201.3593        5260.000
       5202.8115      19220.3773       5201.3629        6112.000
       5202.8150      19220.3644       5201.3664        6531.000
       5202.8186      19220.3511       5201.3700        6474.000
       5202.8221      19220.3381       5201.3735        7205.000
       5202.8257      19220.3248       5201.3771        8789.000
       5202.8292      19220.3119       5201.3806       10265.000
       5202.8328      19220.2986       5201.3842       11228.000
       5202.8363      19220.2857       5201.3877       11953.000
       5202.8399      19220.2724       5201.3913       12542.000
       5202.8434      19220.2594       5201.3948       12574.000
       5202.8470      19220.2461       5201.3984       11970.000
       5202.8505      19220.2332       5201.4019       11531.000
       5202.8541      19220.2199       5201.4055       11497.000
       5202.8576      19220.2070       5201.4090       11092.000
       5202.8612      19220.1937       5201.4126       10571.000
       5202.8647      19220.1808       5201.4161       10843.000
       5202.8683      19220.1675       5201.4197       10678.000
       5202.8718      19220.1545       5201.4232        8323.000
       5202.8754      19220.1412       5201.4268        5203.000
       5202.8789      19220.1283       5201.4303        4049.000
       5202.8825      19220.1150       5201.4339        5127.000
       5202.8861      19220.1017       5201.4375        7196.000
       5202.8896      19220.0888       5201.4410        9531.000
       5202.8932      19220.0755       5201.4446       11448.000
       5202.8967      19220.0625       5201.4481       12312.000
       5202.9003      19220.0492       5201.4517       12369.000
       5202.9038      19220.0363       5201.4552       12320.000
       5202.9074      19220.0230       5201.4588       12558.000
       5202.9109      19220.0101       5201.4623       12676.000
       5202.9145      19219.9968       5201.4659       11436.000
       5202.9180      19219.9839       5201.4694        8599.000
       5202.9216      19219.9706       5201.4730        6253.000
       5202.9251      19219.9576       5201.4765        6294.000
       5202.9287      19219.9443       5201.4801        8007.000
       5202.9322      19219.9314       5201.4836        9888.000
       5202.9358      19219.9181       5201.4872       11555.000
       5202.9393      19219.9052       5201.4907       12701.000
       5202.9429      19219.8919       5201.4943       12715.000
       5202.9464      19219.8790       5201.4978       11928.000
       5202.9500      19219.8657       5201.5014       11346.000
       5202.9535      19219.8527       5201.5049       11313.000
       5202.9571      19219.8394       5201.5085       11626.000
       5202.9606      19219.8265       5201.5120       12213.000
       5202.9642      19219.8132       5201.5155       12817.000
       5202.9678      19219.7999       5201.5191       12862.000
       5202.9713      19219.7870       5201.5226       12251.000
       5202.9749      19219.7737       5201.5262       11582.000
       5202.9784      19219.7607       5201.5297       11319.000
       5202.9820      19219.7474       5201.5333       11526.000
       5202.9855      19219.7345       5201.5368       12156.000
       5202.9891      19219.7212       5201.5404       12490.000
       5202.9926      19219.7083       5201.5439       11318.000
       5202.9962      19219.6950       5201.5475        9077.000
       5202.9997      19219.6821       5201.5510        7998.000
       5203.0033      19219.6688       5201.5546        8776.000
       5203.0068      19219.6558       5201.5581        9750.000
       5203.0104      19219.6425       5201.5617       10213.000
       5203.0139      19219.6296       5201.5652       10992.000
       5203.0175      19219.6163       5201.5688       11409.000
       5203.0210      19219.6034       5201.5723        9645.000
       5203.0246      19219.5901       5201.5759        6293.000
       5203.0281      19219.5772       5201.5794        4188.000
       5203.0317      19219.5639       5201.5830        4785.000
       5203.0352      19219.5509       5201.5865        7076.000
       5203.0388      19219.5376       5201.5901        9597.000
       5203.0424      19219.5243       5201.5937       11649.000
       5203.0459      19219.5114       5201.5972       12907.000
       5203.0495      19219.4981       5201.6008       13276.000
       5203.0530      19219.4852       5201.6043       13156.000
       5203.0566      19219.4719       5201.6079       13053.000
       5203.0601      19219.4589       5201.6114       13024.000
       5203.0637      19219.4457       5201.6150       12990.000
       5203.0672      19219.4327       5201.6185       13078.000
       5203.0708      19219.4194       5201.6221       13231.000
       5203.0743      19219.4065       5201.6256       13160.000
       5203.0779      19219.3932       5201.6292       12868.000
       5203.0814      19219.3803       5201.6327       12584.000
       5203.0850      19219.3670       5201.6363       12436.000
       5203.0885      19219.3540       5201.6398       12545.000
       5203.0921      19219.3407       5201.6434       12819.000
       5203.0956      19219.3278       5201.6469       12899.000
       5203.0992      19219.3145       5201.6505       12881.000
       5203.1027      19219.3016       5201.6540       13027.000
       5203.1063      19219.2883       5201.6576       12462.000
       5203.1098      19219.2754       5201.6611        9948.000
       5203.1134      19219.2621       5201.6647        6151.000
       5203.1170      19219.2488       5201.6683        3453.000
       5203.1205      19219.2358       5201.6718        3523.000
       5203.1241      19219.2225       5201.6754        5935.000
       5203.1276      19219.2096       5201.6789        8903.000
       5203.1312      19219.1963       5201.6825       11071.000
       5203.1347      19219.1834       5201.6860       12414.000
       5203.1383      19219.1701       5201.6896       13167.000
       5203.1418      19219.1572       5201.6931       13170.000
       5203.1454      19219.1439       5201.6967       12867.000
       5203.1489      19219.1309       5201.7002       12801.000
       5203.1525      19219.1176       5201.7038       11890.000
       5203.1560      19219.1047       5201.7073        8956.000
       5203.1596      19219.0914       5201.7109        5499.000
       5203.1631      19219.0785       5201.7144        4158.000
       5203.1667      19219.0652       5201.7180        5457.000
       5203.1702      19219.0523       5201.7215        8042.000
       5203.1738      19219.0390       5201.7251       10558.000
       5203.1773      19219.0260       5201.7286       12245.000
       5203.1809      19219.0127       5201.7322       13015.000
       5203.1845      19218.9994       5201.7358       13284.000
       5203.1880      19218.9865       5201.7393       13327.000
       5203.1916      19218.9732       5201.7429       13223.000
       5203.1951      19218.9603       5201.7464       13120.000
       5203.1987      19218.9470       5201.7500       13040.000
       5203.2022      19218.9341       5201.7535       12953.000
       5203.2058      19218.9208       5201.7571       12968.000
       5203.2093      19218.9078       5201.7606       13003.000
       5203.2129      19218.8945       5201.7642       12959.000
       5203.2164      19218.8816       5201.7677       13117.000
       5203.2200      19218.8683       5201.7713       13319.000
       5203.2235      19218.8554       5201.7748       12437.000
       5203.2271      19218.8421       5201.7784        9686.000
       5203.2306      19218.8292       5201.7819        5952.000
       5203.2342      19218.8159       5201.7855        3459.000
       5203.2377      19218.8029       5201.7890        3894.000
       5203.2413      19218.7896       5201.7926        6223.000
       5203.2448      19218.7767       5201.7961        7584.000
       5203.2484      19218.7634       5201.7997        7291.000
       5203.2520      19218.7501       5201.8033        7441.000
       5203.2555      19218.7372       5201.8068        8838.000
       5203.2591      19218.7239       5201.8104       10000.000
       5203.2626      19218.7110       5201.8139       10366.000
       5203.2662      19218.6977       5201.8175       10777.000
       5203.2697      19218.6847       5201.8210       11383.000
       5203.2733      19218.6714       5201.8246       11887.000
       5203.2768      19218.6585       5201.8281       12408.000
       5203.2804      19218.6452       5201.8317       12833.000
       5203.2839      19218.6323       5201.8352       12958.000
       5203.2875      19218.6190       5201.8388       13044.000
       5203.2910      19218.6061       5201.8423       13008.000
       5203.2946      19218.5928       5201.8459       12431.000
       5203.2981      19218.5798       5201.8494       11726.000
       5203.3017      19218.5665       5201.8530       11606.000
       5203.3052      19218.5536       5201.8565       11933.000
       5203.3088      19218.5403       5201.8601       12313.000
       5203.3123      19218.5274       5201.8636       12705.000
       5203.3159      19218.5141       5201.8672       12998.000
       5203.3195      19218.5008       5201.8708       13112.000
       5203.3230      19218.4879       5201.8743       13128.000
       5203.3266      19218.4746       5201.8779       12728.000
       5203.3301      19218.4617       5201.8814       11523.000
       5203.3337      19218.4484       5201.8850       10005.000
       5203.3372      19218.4354       5201.8884        9093.000
       5203.3408      19218.4221       5201.8920        9069.000
       5203.3443      19218.4092       5201.8955        9609.000
       5203.3479      19218.3959       5201.8991       10300.000
       5203.3514      19218.3830       5201.9026       10902.000
       5203.3550      19218.3697       5201.9062       11442.000
       5203.3585      19218.3568       5201.9097       12034.000
       5203.3621      19218.3435       5201.9133       12622.000
       5203.3656      19218.3305       5201.9168       12974.000
       5203.3692      19218.3172       5201.9204       12775.000
       5203.3727      19218.3043       5201.9239       11957.000
       5203.3763      19218.2910       5201.9275       11086.000
       5203.3799      19218.2777       5201.9311       10822.000
       5203.3834      19218.2648       5201.9346       11129.000
       5203.3870      19218.2515       5201.9382       11666.000
       5203.3905      19218.2386       5201.9417       12286.000
       5203.3941      19218.2253       5201.9453       12681.000
       5203.3976      19218.2123       5201.9488       12624.000
       5203.4012      19218.1991       5201.9524       12558.000
       5203.4047      19218.1861       5201.9559       12827.000
       5203.4083      19218.1728       5201.9595       13073.000
       5203.4118      19218.1599       5201.9630       13143.000
       5203.4154      19218.1466       5201.9666       13306.000
       5203.4189      19218.1337       5201.9701       13399.000
       5203.4225      19218.1204       5201.9737       13232.000
       5203.4260      19218.1075       5201.9772       13158.000
       5203.4296      19218.0942       5201.9808       13136.000
       5203.4331      19218.0812       5201.9843       12596.000
       5203.4367      19218.0679       5201.9879       11743.000
       5203.4402      19218.0550       5201.9914       11336.000
       5203.4438      19218.0417       5201.9950       11431.000
       5203.4474      19218.0284       5201.9986       11768.000
       5203.4509      19218.0155       5202.0021       12362.000
       5203.4545      19218.0022       5202.0057       12581.000
       5203.4580      19217.9893       5202.0092       11119.000
       5203.4616      19217.9760       5202.0128        7856.000
       5203.4651      19217.9630       5202.0163        4518.000
       5203.4687      19217.9497       5202.0199        2652.000
       5203.4722      19217.9368       5202.0234        1849.000
       5203.4758      19217.9235       5202.0270        1064.000
       5203.4793      19217.9106       5202.0305         953.000
       5203.4829      19217.8973       5202.0341        2911.000
       5203.4864      19217.8844       5202.0376        6284.000
       5203.4900      19217.8711       5202.0412        9105.000
       5203.4935      19217.8582       5202.0447       10891.000
       5203.4971      19217.8449       5202.0483       12146.000
       5203.5006      19217.8319       5202.0518       12687.000
       5203.5042      19217.8186       5202.0554       12713.000
       5203.5078      19217.8053       5202.0590       12944.000
       5203.5113      19217.7924       5202.0625       12414.000
       5203.5149      19217.7791       5202.0661        9655.000
       5203.5184      19217.7662       5202.0696        6247.000
       5203.5220      19217.7529       5202.0732        5197.000
       5203.5255      19217.7400       5202.0767        6637.000
       5203.5291      19217.7267       5202.0803        8646.000
       5203.5326      19217.7138       5202.0838       10441.000
       5203.5362      19217.7005       5202.0874       11937.000
       5203.5397      19217.6875       5202.0909       12605.000
       5203.5433      19217.6742       5202.0945       12563.000
       5203.5468      19217.6613       5202.0980       12519.000
       5203.5504      19217.6480       5202.1016       12294.000
       5203.5539      19217.6351       5202.1051       11557.000
       5203.5575      19217.6218       5202.1087       11109.000
       5203.5611      19217.6085       5202.1123       11518.000
       5203.5646      19217.5956       5202.1158       12120.000
       5203.5682      19217.5823       5202.1194       12491.000
       5203.5717      19217.5693       5202.1229       12701.000
       5203.5753      19217.5561       5202.1265       12101.000
       5203.5788      19217.5431       5202.1300       10560.000
       5203.5824      19217.5298       5202.1336        9741.000
       5203.5859      19217.5169       5202.1371       10410.000
       5203.5895      19217.5036       5202.1407       10645.000
       5203.5930      19217.4907       5202.1442        8933.000
       5203.5966      19217.4774       5202.1478        6153.000
       5203.6001      19217.4645       5202.1513        3530.000
       5203.6037      19217.4512       5202.1549        1889.000
       5203.6072      19217.4382       5202.1584        2488.000
       5203.6108      19217.4249       5202.1620        5466.000
       5203.6143      19217.4120       5202.1655        8856.000
       5203.6179      19217.3987       5202.1691       11117.000
       5203.6215      19217.3854       5202.1727       12472.000
       5203.6250      19217.3725       5202.1762       13226.000
       5203.6286      19217.3592       5202.1798       13312.000
       5203.6321      19217.3463       5202.1833       13149.000
       5203.6357      19217.3330       5202.1869       13084.000
       5203.6392      19217.3201       5202.1904       13009.000
       5203.6428      19217.3068       5202.1940       13074.000
       5203.6463      19217.2938       5202.1975       13213.000
       5203.6499      19217.2805       5202.2011       12265.000
       5203.6534      19217.2676       5202.2046        9321.000
       5203.6570      19217.2543       5202.2082        5525.000
       5203.6605      19217.2414       5202.2117        3272.000
       5203.6641      19217.2281       5202.2153        3843.000
       5203.6676      19217.2152       5202.2188        6430.000
       5203.6712      19217.2019       5202.2224        9302.000
       5203.6748      19217.1886       5202.2260       11394.000
       5203.6783      19217.1757       5202.2295       12577.000
       5203.6819      19217.1624       5202.2331       13016.000
       5203.6854      19217.1494       5202.2366       12940.000
       5203.6890      19217.1362       5202.2402       12731.000
       5203.6925      19217.1232       5202.2437       12720.000
       5203.6961      19217.1099       5202.2473       12933.000
       5203.6996      19217.0970       5202.2508       13123.000
       5203.7032      19217.0837       5202.2544       12999.000
       5203.7067      19217.0708       5202.2579       12504.000
       5203.7103      19217.0575       5202.2615       11895.000
       5203.7138      19217.0446       5202.2649       11522.000
       5203.7174      19217.0313       5202.2685       11540.000
       5203.7209      19217.0183       5202.2720       11841.000
       5203.7245      19217.0051       5202.2756       12258.000
       5203.7281      19216.9918       5202.2792       12709.000
       5203.7316      19216.9788       5202.2827       13039.000
       5203.7352      19216.9655       5202.2863       13161.000
       5203.7387      19216.9526       5202.2898       13311.000
       5203.7423      19216.9393       5202.2934       13361.000
       5203.7458      19216.9264       5202.2969       12438.000
       5203.7494      19216.9131       5202.3005       10522.000
       5203.7529      19216.9002       5202.3040        9218.000
       5203.7565      19216.8869       5202.3076        9489.000
       5203.7600      19216.8740       5202.3111       10436.000
       5203.7636      19216.8607       5202.3147       11279.000
       5203.7671      19216.8477       5202.3182       12160.000
       5203.7707      19216.8344       5202.3218       12803.000
       5203.7742      19216.8215       5202.3253       12862.000
       5203.7778      19216.8082       5202.3289       12954.000
       5203.7814      19216.7949       5202.3325       13250.000
       5203.7849      19216.7820       5202.3360       12389.000
       5203.7885      19216.7687       5202.3396        9437.000
       5203.7920      19216.7558       5202.3431        5662.000
       5203.7956      19216.7425       5202.3467        3375.000
       5203.7991      19216.7296       5202.3502        3752.000
       5203.8027      19216.7163       5202.3538        6128.000
       5203.8062      19216.7033       5202.3573        8988.000
       5203.8098      19216.6900       5202.3609       11236.000
       5203.8133      19216.6771       5202.3644       12488.000
       5203.8169      19216.6638       5202.3680       12761.000
       5203.8204      19216.6509       5202.3715       12361.000
       5203.8240      19216.6376       5202.3751       11740.000
       5203.8275      19216.6247       5202.3786       11253.000
       5203.8311      19216.6114       5202.3822       11144.000
       5203.8347      19216.5981       5202.3858       11406.000
       5203.8382      19216.5852       5202.3893       11524.000
       5203.8418      19216.5719       5202.3929       10701.000
       5203.8453      19216.5590       5202.3964        8424.000
       5203.8489      19216.5457       5202.4000        5179.000
       5203.8524      19216.5327       5202.4035        2768.000
       5203.8560      19216.5194       5202.4071        2946.000
       5203.8595      19216.5065       5202.4106        5471.000
       5203.8631      19216.4932       5202.4142        8499.000
       5203.8666      19216.4803       5202.4177       10619.000
       5203.8702      19216.4670       5202.4213       11472.000
       5203.8737      19216.4541       5202.4248       11264.000
       5203.8773      19216.4408       5202.4284       10682.000
       5203.8808      19216.4279       5202.4319       10542.000
       5203.8844      19216.4146       5202.4355       11074.000
       5203.8880      19216.4013       5202.4391       11878.000
       5203.8915      19216.3884       5202.4426       12371.000
       5203.8951      19216.3751       5202.4462       12400.000
       5203.8986      19216.3621       5202.4497       12437.000
       5203.9022      19216.3488       5202.4533       12393.000
       5203.9057      19216.3359       5202.4568       11084.000
       5203.9093      19216.3226       5202.4604        8353.000
       5203.9128      19216.3097       5202.4639        6192.000
       5203.9164      19216.2964       5202.4675        6184.000
       5203.9199      19216.2835       5202.4710        7747.000
       5203.9235      19216.2702       5202.4746        9667.000
       5203.9270      19216.2573       5202.4781       11209.000
       5203.9306      19216.2440       5202.4817       11912.000
       5203.9342      19216.2307       5202.4853       12008.000
       5203.9377      19216.2177       5202.4888       12203.000
       5203.9413      19216.2045       5202.4924       12547.000
       5203.9448      19216.1915       5202.4959       12757.000
       5203.9484      19216.1782       5202.4995       12972.000
       5203.9519      19216.1653       5202.5030       13071.000
       5203.9555      19216.1520       5202.5066       12703.000
       5203.9590      19216.1391       5202.5101       12194.000
       5203.9626      19216.1258       5202.5137       11622.000
       5203.9661      19216.1129       5202.5172        9882.000
       5203.9697      19216.0996       5202.5208        6617.000
       5203.9732      19216.0867       5202.5243        3640.000
       5203.9768      19216.0734       5202.5279        2965.000
       5203.9803      19216.0604       5202.5314        4741.000
       5203.9839      19216.0472       5202.5350        7685.000
       5203.9875      19216.0339       5202.5386       10410.000
       5203.9910      19216.0209       5202.5421       12129.000
       5203.9946      19216.0076       5202.5457       12698.000
       5203.9981      19215.9947       5202.5492       12408.000
       5204.0017      19215.9814       5202.5528       11956.000
       5204.0052      19215.9685       5202.5563       12037.000
       5204.0088      19215.9552       5202.5599       12487.000
       5204.0123      19215.9423       5202.5634       12729.000
       5204.0159      19215.9290       5202.5670       12978.000
       5204.0194      19215.9161       5202.5705       13344.000
       5204.0230      19215.9028       5202.5741       12600.000
       5204.0265      19215.8898       5202.5776       10156.000
       5204.0301      19215.8766       5202.5812        7873.000
       5204.0337      19215.8633       5202.5848        7667.000
       5204.0372      19215.8503       5202.5883        9053.000
       5204.0408      19215.8370       5202.5919       10630.000
       5204.0443      19215.8241       5202.5954       11911.000
       5204.0479      19215.8108       5202.5990       12765.000
       5204.0514      19215.7979       5202.6025       13014.000
       5204.0550      19215.7846       5202.6061       12976.000
       5204.0585      19215.7717       5202.6096       13091.000
       5204.0621      19215.7584       5202.6132       13241.000
       5204.0656      19215.7455       5202.6167       13158.000
       5204.0692      19215.7322       5202.6203       12937.000
       5204.0727      19215.7193       5202.6238       12800.000
       5204.0763      19215.7060       5202.6274       12793.000
       5204.0799      19215.6927       5202.6310       12842.000
       5204.0834      19215.6797       5202.6345       12871.000
       5204.0870      19215.6665       5202.6381       12886.000
       5204.0905      19215.6535       5202.6415       12942.000
       5204.0941      19215.6402       5202.6451       13031.000
       5204.0976      19215.6273       5202.6486       13105.000
       5204.1012      19215.6140       5202.6522       13185.000
       5204.1047      19215.6011       5202.6557       13274.000
       5204.1083      19215.5878       5202.6593       13234.000
       5204.1118      19215.5749       5202.6628       12998.000
       5204.1154      19215.5616       5202.6664       12782.000
       5204.1189      19215.5487       5202.6699       12736.000
       5204.1225      19215.5354       5202.6735       12699.000
       5204.1261      19215.5221       5202.6771       12625.000
       5204.1296      19215.5092       5202.6806       12686.000
       5204.1332      19215.4959       5202.6842       12706.000
       5204.1367      19215.4829       5202.6877       12350.000
       5204.1403      19215.4697       5202.6913       11878.000
       5204.1438      19215.4567       5202.6948       11767.000
       5204.1474      19215.4434       5202.6984       12034.000
       5204.1509      19215.4305       5202.7019       12421.000
       5204.1545      19215.4172       5202.7055       12374.000
       5204.1580      19215.4043       5202.7090       11174.000
       5204.1616      19215.3910       5202.7126        9288.000
       5204.1651      19215.3781       5202.7161        8394.000
       5204.1687      19215.3648       5202.7197        9087.000
       5204.1723      19215.3515       5202.7233       10395.000
       5204.1758      19215.3386       5202.7268       11661.000
       5204.1794      19215.3253       5202.7304       12746.000
       5204.1829      19215.3124       5202.7339       13260.000
       5204.1865      19215.2991       5202.7375       13254.000
       5204.1900      19215.2861       5202.7410       13256.000
       5204.1936      19215.2729       5202.7446       13218.000
       5204.1971      19215.2599       5202.7481       13013.000
       5204.2007      19215.2466       5202.7517       13009.000
       5204.2042      19215.2337       5202.7552       13105.000
       5204.2078      19215.2204       5202.7588       12995.000
       5204.2113      19215.2075       5202.7623       13116.000
       5204.2149      19215.1942       5202.7659       13399.000
       5204.2185      19215.1809       5202.7695       12644.000
       5204.2220      19215.1680       5202.7730       10430.000
       5204.2256      19215.1547       5202.7766        7515.000
       5204.2291      19215.1418       5202.7801        4490.000
       5204.2327      19215.1285       5202.7837        2264.000
       5204.2362      19215.1156       5202.7872        2356.000
       5204.2398      19215.1023       5202.7908        4890.000
       5204.2433      19215.0893       5202.7943        8135.000
       5204.2469      19215.0761       5202.7979       10528.000
       5204.2504      19215.0631       5202.8014       11510.000
       5204.2540      19215.0498       5202.8050       11118.000
       5204.2575      19215.0369       5202.8085       10183.000
       5204.2611      19215.0236       5202.8121        9886.000
       5204.2647      19215.0103       5202.8157       10516.000
       5204.2682      19214.9974       5202.8192       11482.000
       5204.2718      19214.9841       5202.8228       12333.000
       5204.2753      19214.9712       5202.8263       12978.000
       5204.2789      19214.9579       5202.8299       13282.000
       5204.2824      19214.9450       5202.8334       13215.000
       5204.2860      19214.9317       5202.8370       13175.000
       5204.2895      19214.9188       5202.8405       13144.000
       5204.2931      19214.9055       5202.8441       11857.000
       5204.2966      19214.8926       5202.8476        8562.000
       5204.3002      19214.8793       5202.8512        5184.000
       5204.3038      19214.8660       5202.8548        4419.000
       5204.3073      19214.8531       5202.8583        6311.000
       5204.3109      19214.8398       5202.8619        8898.000
       5204.3144      19214.8268       5202.8654       11028.000
       5204.3180      19214.8135       5202.8690       12582.000
       5204.3215      19214.8006       5202.8725       13272.000
       5204.3251      19214.7873       5202.8761       12891.000
       5204.3286      19214.7744       5202.8796       12125.000
       5204.3322      19214.7611       5202.8832       11894.000
       5204.3357      19214.7482       5202.8867       11664.000
       5204.3393      19214.7349       5202.8903        9816.000
       5204.3428      19214.7220       5202.8938        6569.000
       5204.3464      19214.7087       5202.8974        4204.000
       5204.3500      19214.6954       5202.9010        3332.000
       5204.3535      19214.6825       5202.9045        2414.000
       5204.3571      19214.6692       5202.9081        1523.000
       5204.3606      19214.6563       5202.9116        2320.000
       5204.3642      19214.6430       5202.9152        4670.000
       5204.3677      19214.6301       5202.9187        7132.000
       5204.3713      19214.6168       5202.9223        9317.000
       5204.3748      19214.6038       5202.9258       11171.000
       5204.3784      19214.5905       5202.9294       12133.000
       5204.3819      19214.5776       5202.9329       12093.000
       5204.3855      19214.5643       5202.9365       11448.000
       5204.3891      19214.5510       5202.9401       10680.000
       5204.3926      19214.5381       5202.9436       10459.000
       5204.3962      19214.5248       5202.9472       11014.000
       5204.3997      19214.5119       5202.9507       11834.000
       5204.4033      19214.4986       5202.9543       12524.000
       5204.4068      19214.4857       5202.9578       12850.000
       5204.4104      19214.4724       5202.9614       12656.000
       5204.4139      19214.4595       5202.9649       12581.000
       5204.4175      19214.4462       5202.9685       12962.000
       5204.4210      19214.4333       5202.9720       12397.000
       5204.4246      19214.4200       5202.9756        9821.000
       5204.4281      19214.4071       5202.9791        6379.000
       5204.4317      19214.3938       5202.9827        3540.000
       5204.4353      19214.3805       5202.9863        1695.000
       5204.4388      19214.3676       5202.9898         846.000
       5204.4424      19214.3543       5202.9934         624.000
       5204.4459      19214.3413       5202.9969         828.000
       5204.4495      19214.3280       5203.0005        2390.000
       5204.4530      19214.3151       5203.0040        5507.000
       5204.4566      19214.3018       5203.0076        8332.000
       5204.4601      19214.2889       5203.0111        9743.000
       5204.4637      19214.2756       5203.0146       10652.000
       5204.4672      19214.2627       5203.0181       11591.000
       5204.4708      19214.2494       5203.0217       12146.000
       5204.4744      19214.2361       5203.0253       12109.000
       5204.4779      19214.2232       5203.0288       11025.000
       5204.4815      19214.2099       5203.0324        8691.000
       5204.4850      19214.1970       5203.0359        6634.000
       5204.4886      19214.1837       5203.0395        6514.000
       5204.4921      19214.1708       5203.0430        8000.000
       5204.4957      19214.1575       5203.0466        9961.000
       5204.4992      19214.1446       5203.0501       11703.000
       5204.5028      19214.1313       5203.0537       12490.000
       5204.5063      19214.1183       5203.0572       12069.000
       5204.5099      19214.1051       5203.0608       11281.000
       5204.5135      19214.0918       5203.0644       10940.000
       5204.5170      19214.0788       5203.0679       11129.000
       5204.5206      19214.0656       5203.0715       11679.000
       5204.5241      19214.0526       5203.0750       12259.000
       5204.5277      19214.0393       5203.0786       12555.000
       5204.5312      19214.0264       5203.0821       12703.000
       5204.5348      19214.0131       5203.0857       12883.000
       5204.5383      19214.0002       5203.0892       12948.000
       5204.5419      19213.9869       5203.0928       12920.000
       5204.5454      19213.9740       5203.0963       12992.000
       5204.5490      19213.9607       5203.0999       13099.000
       5204.5526      19213.9474       5203.1035       13145.000
       5204.5561      19213.9345       5203.1070       13213.000
       5204.5597      19213.9212       5203.1106       13291.000
       5204.5632      19213.9083       5203.1141       13221.000
       5204.5668      19213.8950       5203.1177       12843.000
       5204.5703      19213.8821       5203.1212       12153.000
       5204.5739      19213.8688       5203.1248       11550.000
       5204.5774      19213.8559       5203.1283       11504.000
       5204.5810      19213.8426       5203.1319       11932.000
       5204.5845      19213.8297       5203.1354       12474.000
       5204.5881      19213.8164       5203.1390       12969.000
       5204.5917      19213.8031       5203.1426       13231.000
       5204.5952      19213.7902       5203.1461       13120.000
       5204.5988      19213.7769       5203.1497       12834.000
       5204.6023      19213.7639       5203.1532       12524.000
       5204.6059      19213.7507       5203.1568       12218.000
       5204.6094      19213.7377       5203.1603       12220.000
       5204.6130      19213.7244       5203.1639       12334.000
       5204.6165      19213.7115       5203.1674       11199.000
       5204.6201      19213.6982       5203.1710        8071.000
       5204.6236      19213.6853       5203.1745        4549.000
       5204.6272      19213.6720       5203.1781        3012.000
       5204.6307      19213.6591       5203.1816        4040.000
       5204.6343      19213.6458       5203.1852        6376.000
       5204.6379      19213.6325       5203.1888        8692.000
       5204.6414      19213.6196       5203.1923       10522.000
       5204.6450      19213.6063       5203.1959       11847.000
       5204.6485      19213.5934       5203.1994       12625.000
       5204.6521      19213.5801       5203.2030       12960.000
       5204.6556      19213.5672       5203.2065       13153.000
       5204.6592      19213.5539       5203.2101       13322.000
       5204.6627      19213.5410       5203.2136       13375.000
       5204.6663      19213.5277       5203.2172       13316.000
       5204.6699      19213.5144       5203.2208       13205.000
       5204.6734      19213.5015       5203.2243       13084.000
       5204.6770      19213.4882       5203.2279       13078.000
       5204.6805      19213.4753       5203.2314       13133.000
       5204.6841      19213.4620       5203.2350       12935.000
       5204.6876      19213.4490       5203.2385       12415.000
       5204.6912      19213.4358       5203.2421       11823.000
       5204.6947      19213.4228       5203.2456       11294.000
       5204.6983      19213.4095       5203.2492       10983.000
       5204.7018      19213.3966       5203.2527       11087.000
       5204.7054      19213.3833       5203.2563       11345.000
       5204.7090      19213.3700       5203.2599       11415.000
       5204.7125      19213.3571       5203.2634       11559.000
       5204.7161      19213.3438       5203.2670       11979.000
       5204.7196      19213.3309       5203.2705       12312.000
       5204.7232      19213.3176       5203.2741       12493.000
       5204.7267      19213.3047       5203.2776       12799.000
       5204.7303      19213.2914       5203.2812       13019.000
       5204.7338      19213.2785       5203.2847       13012.000
       5204.7374      19213.2652       5203.2883       13198.000
       5204.7409      19213.2523       5203.2918       13202.000
       5204.7445      19213.2390       5203.2954       11602.000
       5204.7481      19213.2257       5203.2990        8128.000
       5204.7516      19213.2128       5203.3025        4607.000
       5204.7552      19213.1995       5203.3061        3200.000
       5204.7587      19213.1866       5203.3096        4540.000
       5204.7623      19213.1733       5203.3132        7460.000
       5204.7658      19213.1604       5203.3167       10231.000
       5204.7694      19213.1471       5203.3203       12076.000
       5204.7729      19213.1342       5203.3238       12945.000
       5204.7765      19213.1209       5203.3274       12512.000
       5204.7800      19213.1080       5203.3309       10930.000
       5204.7836      19213.0947       5203.3345        9547.000
       5204.7872      19213.0814       5203.3381        9325.000
       5204.7907      19213.0685       5203.3416        9871.000
       5204.7943      19213.0552       5203.3452       10718.000
       5204.7978      19213.0422       5203.3487       11758.000
       5204.8014      19213.0290       5203.3523       12546.000
       5204.8049      19213.0160       5203.3558       12842.000
       5204.8085      19213.0027       5203.3594       13016.000
       5204.8120      19212.9898       5203.3629       13171.000
       5204.8156      19212.9765       5203.3665       13127.000
       5204.8191      19212.9636       5203.3700       13099.000
       5204.8227      19212.9503       5203.3736       13199.000
       5204.8263      19212.9370       5203.3772       13183.000
       5204.8298      19212.9241       5203.3807       13153.000
       5204.8334      19212.9108       5203.3843       13290.000
       5204.8369      19212.8979       5203.3878       13353.000
       5204.8405      19212.8846       5203.3913       13326.000
       5204.8440      19212.8717       5203.3948       13370.000
       5204.8476      19212.8584       5203.3984       13049.000
       5204.8511      19212.8455       5203.4019       12140.000
       5204.8547      19212.8322       5203.4055       11441.000
       5204.8583      19212.8189       5203.4091       11486.000
       5204.8618      19212.8060       5203.4126       11852.000
       5204.8654      19212.7927       5203.4162       12231.000
       5204.8689      19212.7798       5203.4197       12532.000
       5204.8725      19212.7665       5203.4233       12366.000
       5204.8760      19212.7536       5203.4268       11825.000
       5204.8796      19212.7403       5203.4304       11709.000
       5204.8831      19212.7274       5203.4339       12196.000
       5204.8867      19212.7141       5203.4375       12634.000
       5204.8902      19212.7012       5203.4410       12702.000
       5204.8938      19212.6879       5203.4446       12504.000
       5204.8974      19212.6746       5203.4482       12023.000
       5204.9009      19212.6617       5203.4517       11316.000
       5204.9045      19212.6484       5203.4553       10527.000
       5204.9080      19212.6355       5203.4588        9632.000
       5204.9116      19212.6222       5203.4624        8916.000
       5204.9151      19212.6093       5203.4659        9069.000
       5204.9187      19212.5960       5203.4695       10072.000
       5204.9222      19212.5830       5203.4730       11037.000
       5204.9258      19212.5698       5203.4766       11512.000
       5204.9293      19212.5568       5203.4801       11749.000
       5204.9329      19212.5435       5203.4837       11936.000
       5204.9365      19212.5303       5203.4873       12251.000
       5204.9400      19212.5173       5203.4908       12688.000
       5204.9436      19212.5041       5203.4944       12120.000
       5204.9471      19212.4911       5203.4979        9380.000
       5204.9507      19212.4778       5203.5015        5620.000
       5204.9542      19212.4649       5203.5050        3468.000
       5204.9578      19212.4516       5203.5086        4034.000
       5204.9613      19212.4387       5203.5121        6497.000
       5204.9649      19212.4254       5203.5157        9499.000
       5204.9685      19212.4121       5203.5193       11647.000
       5204.9720      19212.3992       5203.5228       12213.000
       5204.9756      19212.3859       5203.5264       11827.000
       5204.9791      19212.3730       5203.5299       11365.000
       5204.9827      19212.3597       5203.5335       10975.000
       5204.9862      19212.3468       5203.5370       10845.000
       5204.9898      19212.3335       5203.5406       11260.000
       5204.9933      19212.3206       5203.5441       11902.000
       5204.9969      19212.3073       5203.5477       12438.000
       5205.0004      19212.2944       5203.5512       12925.000
       5205.0040      19212.2811       5203.5548       13140.000
       5205.0076      19212.2678       5203.5584       13027.000
       5205.0111      19212.2549       5203.5619       13145.000
       5205.0147      19212.2416       5203.5655       13157.000
       5205.0182      19212.2287       5203.5690       11587.000
       5205.0218      19212.2154       5203.5726        8194.000
       5205.0253      19212.2025       5203.5761        4662.000
       5205.0289      19212.1892       5203.5797        2668.000
       5205.0324      19212.1763       5203.5832        2842.000
       5205.0360      19212.1630       5203.5868        4930.000
       5205.0396      19212.1497       5203.5904        7857.000
       5205.0431      19212.1368       5203.5939       10368.000
       5205.0467      19212.1235       5203.5975       11962.000
       5205.0502      19212.1106       5203.6010       12796.000
       5205.0538      19212.0973       5203.6046       13121.000
       5205.0573      19212.0844       5203.6081       13143.000
       5205.0609      19212.0711       5203.6117       13065.000
       5205.0644      19212.0582       5203.6152       13004.000
       5205.0680      19212.0449       5203.6188       12913.000
       5205.0716      19212.0316       5203.6224       12845.000
       5205.0751      19212.0187       5203.6259       13079.000
       5205.0787      19212.0054       5203.6295       13108.000
       5205.0822      19211.9925       5203.6330       11388.000
       5205.0858      19211.9792       5203.6366        7751.000
       5205.0893      19211.9663       5203.6401        4444.000
       5205.0929      19211.9530       5203.6437        3046.000
       5205.0964      19211.9401       5203.6472        2961.000
       5205.1000      19211.9268       5203.6508        3790.000
       5205.1035      19211.9138       5203.6543        5731.000
       5205.1071      19211.9006       5203.6579        7882.000
       5205.1107      19211.8873       5203.6615        9352.000
       5205.1142      19211.8744       5203.6650       10554.000
       5205.1178      19211.8611       5203.6686       11671.000
       5205.1213      19211.8481       5203.6721       12329.000
       5205.1249      19211.8349       5203.6757       12789.000
       5205.1284      19211.8219       5203.6792       13170.000
       5205.1320      19211.8087       5203.6828       13073.000
       5205.1355      19211.7957       5203.6863       12920.000
       5205.1391      19211.7824       5203.6899       13088.000
       5205.1427      19211.7692       5203.6935       12469.000
       5205.1462      19211.7562       5203.6970       10183.000
       5205.1498      19211.7430       5203.7006        6904.000
       5205.1533      19211.7300       5203.7041        3805.000
       5205.1569      19211.7167       5203.7077        2312.000
       5205.1604      19211.7038       5203.7112        3575.000
       5205.1640      19211.6905       5203.7148        6669.000
       5205.1675      19211.6776       5203.7183        9635.000
       5205.1711      19211.6643       5203.7219       11703.000
       5205.1747      19211.6511       5203.7255       12056.000
       5205.1782      19211.6381       5203.7290        9615.000
       5205.1818      19211.6248       5203.7326        6142.000
       5205.1853      19211.6119       5203.7361        5072.000
       5205.1889      19211.5986       5203.7397        6732.000
       5205.1924      19211.5857       5203.7432        8985.000
       5205.1960      19211.5724       5203.7468       10955.000
       5205.1995      19211.5595       5203.7503       12582.000
       5205.2031      19211.5462       5203.7539       13263.000
       5205.2066      19211.5333       5203.7574       13074.000
       5205.2102      19211.5200       5203.7610       12822.000
       5205.2138      19211.5067       5203.7645       12728.000
       5205.2173      19211.4938       5203.7680       12717.000
       5205.2209      19211.4805       5203.7716       12822.000
       5205.2244      19211.4676       5203.7751       12833.000
       5205.2280      19211.4543       5203.7787       12751.000
       5205.2315      19211.4414       5203.7822       12861.000
       5205.2351      19211.4281       5203.7858       12947.000
       5205.2386      19211.4152       5203.7893       12855.000
       5205.2422      19211.4019       5203.7929       13023.000
       5205.2458      19211.3886       5203.7965       13309.000
       5205.2493      19211.3757       5203.8000       13162.000
       5205.2529      19211.3624       5203.8036       13049.000
       5205.2564      19211.3495       5203.8071       13074.000
       5205.2600      19211.3362       5203.8107       11599.000
       5205.2635      19211.3233       5203.8142        8209.000
       5205.2671      19211.3100       5203.8178        5528.000
       5205.2706      19211.2971       5203.8213        5610.000
       5205.2742      19211.2838       5203.8249        7515.000
       5205.2778      19211.2705       5203.8285        9717.000
       5205.2813      19211.2576       5203.8320       11675.000
       5205.2849      19211.2443       5203.8356       12895.000
       5205.2884      19211.2314       5203.8391       13177.000
       5205.2920      19211.2181       5203.8427       13187.000
       5205.2955      19211.2052       5203.8462       13312.000
       5205.2991      19211.1919       5203.8498       13270.000
       5205.3026      19211.1790       5203.8533       13142.000
       5205.3062      19211.1657       5203.8569       13216.000
       5205.3098      19211.1524       5203.8605       13274.000
       5205.3133      19211.1395       5203.8640       13147.000
       5205.3169      19211.1262       5203.8676       13051.000
       5205.3204      19211.1133       5203.8711       12967.000
       5205.3240      19211.1000       5203.8747       12532.000
       5205.3275      19211.0871       5203.8782       11556.000
       5205.3311      19211.0738       5203.8818       10365.000
       5205.3346      19211.0609       5203.8853        9774.000
       5205.3382      19211.0476       5203.8889       10238.000
       5205.3418      19211.0343       5203.8925       11129.000
       5205.3453      19211.0214       5203.8960       11737.000
       5205.3489      19211.0081       5203.8996       12179.000
       5205.3524      19210.9952       5203.9031       12494.000
       5205.3560      19210.9819       5203.9067       12431.000
       5205.3595      19210.9690       5203.9102       12442.000
       5205.3631      19210.9557       5203.9138       12881.000
       5205.3666      19210.9428       5203.9173       12823.000
       5205.3702      19210.9295       5203.9209       11580.000
       5205.3738      19210.9162       5203.9245       10040.000
       5205.3773      19210.9033       5203.9280        9297.000
       5205.3809      19210.8900       5203.9316        9553.000
       5205.3844      19210.8771       5203.9351       10537.000
       5205.3880      19210.8638       5203.9387       11714.000
       5205.3915      19210.8509       5203.9422       12584.000
       5205.3951      19210.8376       5203.9458       13141.000
       5205.3986      19210.8247       5203.9493       13359.000
       5205.4022      19210.8114       5203.9529       12984.000
       5205.4058      19210.7981       5203.9565       12222.000
       5205.4093      19210.7852       5203.9600       11535.000
       5205.4129      19210.7719       5203.9636       11193.000
       5205.4164      19210.7590       5203.9671       11600.000
       5205.4200      19210.7457       5203.9707       12441.000
       5205.4235      19210.7328       5203.9742       11956.000
       5205.4271      19210.7195       5203.9778        9258.000
       5205.4306      19210.7066       5203.9813        5807.000
       5205.4342      19210.6933       5203.9849        3037.000
       5205.4378      19210.6800       5203.9885        1316.000
       5205.4413      19210.6671       5203.9920        1399.000
       5205.4449      19210.6538       5203.9956        3484.000
       5205.4484      19210.6409       5203.9991        6039.000
       5205.4520      19210.6276       5204.0027        8197.000
       5205.4555      19210.6147       5204.0062       10472.000
       5205.4591      19210.6014       5204.0098       11968.000
       5205.4626      19210.5885       5204.0133       11115.000
       5205.4662      19210.5752       5204.0169        9102.000
       5205.4698      19210.5619       5204.0205        8430.000
       5205.4733      19210.5490       5204.0240        9225.000
       5205.4769      19210.5357       5204.0276       10201.000
       5205.4804      19210.5228       5204.0311       11142.000
       5205.4840      19210.5095       5204.0347       12161.000
       5205.4875      19210.4966       5204.0382       12749.000
       5205.4911      19210.4833       5204.0418       12831.000
       5205.4946      19210.4704       5204.0453       12929.000
       5205.4982      19210.4571       5204.0489       13036.000
       5205.5018      19210.4438       5204.0525       12867.000
       5205.5053      19210.4309       5204.0560       12781.000
       5205.5089      19210.4176       5204.0596       12967.000
       5205.5124      19210.4047       5204.0631       12512.000
       5205.5160      19210.3914       5204.0667       10843.000
       5205.5195      19210.3785       5204.0702        9104.000
       5205.5231      19210.3652       5204.0738        8664.000
       5205.5266      19210.3523       5204.0773        9447.000
       5205.5302      19210.3390       5204.0809       10705.000
       5205.5338      19210.3257       5204.0845       11984.000
       5205.5373      19210.3128       5204.0880       12883.000
       5205.5409      19210.2995       5204.0916       13218.000
       5205.5444      19210.2866       5204.0951       13262.000
       5205.5480      19210.2733       5204.0987       13175.000
       5205.5515      19210.2604       5204.1022       12964.000
       5205.5551      19210.2471       5204.1058       12727.000
       5205.5587      19210.2339       5204.1094       11901.000
       5205.5622      19210.2209       5204.1129        9495.000
       5205.5658      19210.2077       5204.1165        5978.000
       5205.5693      19210.1947       5204.1200        3262.000
       5205.5729      19210.1815       5204.1236        2628.000
       5205.5764      19210.1685       5204.1271        4058.000
       5205.5800      19210.1553       5204.1307        6774.000
       5205.5835      19210.1423       5204.1342        9509.000
       5205.5871      19210.1291       5204.1378       11412.000
       5205.5907      19210.1158       5204.1413       12603.000
       5205.5942      19210.1029       5204.1448       13188.000
       5205.5978      19210.0896       5204.1484       13116.000
       5205.6013      19210.0767       5204.1519       12870.000
       5205.6049      19210.0634       5204.1555       12253.000
       5205.6084      19210.0505       5204.1590        9948.000
       5205.6120      19210.0372       5204.1626        6356.000
       5205.6155      19210.0243       5204.1661        4283.000
       5205.6191      19210.0110       5204.1697        5188.000
       5205.6227      19209.9977       5204.1733        7675.000
       5205.6262      19209.9848       5204.1768       10126.000
       5205.6298      19209.9715       5204.1804       11999.000
       5205.6333      19209.9586       5204.1839       13033.000
       5205.6369      19209.9453       5204.1875       13276.000
       5205.6404      19209.9324       5204.1910       13204.000
       5205.6440      19209.9191       5204.1946       13091.000
       5205.6475      19209.9062       5204.1981       12974.000
       5205.6511      19209.8929       5204.2017       12936.000
       5205.6547      19209.8796       5204.2053       12927.000
       5205.6582      19209.8667       5204.2088       12902.000
       5205.6618      19209.8534       5204.2124       12989.000
       5205.6653      19209.8405       5204.2159       13154.000
       5205.6689      19209.8272       5204.2195       13236.000
       5205.6724      19209.8143       5204.2230       13235.000
       5205.6760      19209.8010       5204.2266       13141.000
       5205.6796      19209.7877       5204.2302       13001.000
       5205.6831      19209.7748       5204.2337       13042.000
       5205.6867      19209.7615       5204.2373       13183.000
       5205.6902      19209.7486       5204.2408       13157.000
       5205.6938      19209.7353       5204.2444       13127.000
       5205.6973      19209.7224       5204.2479       13069.000
       5205.7009      19209.7091       5204.2515       12506.000
       5205.7044      19209.6962       5204.2550       11815.000
       5205.7080      19209.6829       5204.2586       11897.000
       5205.7116      19209.6696       5204.2622       12408.000
       5205.7151      19209.6567       5204.2657       12648.000
       5205.7187      19209.6434       5204.2693       13022.000
       5205.7222      19209.6305       5204.2728       13361.000
       5205.7258      19209.6172       5204.2764       12281.000
       5205.7293      19209.6043       5204.2799        9872.000
       5205.7329      19209.5910       5204.2835        8185.000
       5205.7364      19209.5781       5204.2870        8425.000
       5205.7400      19209.5648       5204.2906        9856.000
       5205.7436      19209.5515       5204.2942       10714.000
       5205.7471      19209.5386       5204.2977        9372.000
       5205.7507      19209.5253       5204.3013        6333.000
       5205.7542      19209.5124       5204.3048        4426.000
       5205.7578      19209.4991       5204.3084        5295.000
       5205.7613      19209.4862       5204.3119        7672.000
       5205.7649      19209.4729       5204.3155       10012.000
       5205.7685      19209.4597       5204.3191       11928.000
       5205.7720      19209.4467       5204.3226       13050.000
       5205.7756      19209.4335       5204.3262       13221.000
       5205.7791      19209.4205       5204.3297       13104.000
       5205.7827      19209.4073       5204.3333       13144.000
       5205.7862      19209.3943       5204.3368       13227.000
       5205.7898      19209.3811       5204.3404       13294.000
       5205.7933      19209.3681       5204.3439       13036.000
       5205.7969      19209.3549       5204.3475       12071.000
       5205.8005      19209.3416       5204.3511       10953.000
       5205.8040      19209.3287       5204.3546       10344.000
       5205.8076      19209.3154       5204.3582        9791.000
       5205.8111      19209.3025       5204.3617        9025.000
       5205.8147      19209.2892       5204.3653        8929.000
       5205.8182      19209.2763       5204.3688        9863.000
       5205.8218      19209.2630       5204.3724       10911.000
       5205.8254      19209.2497       5204.3760       11533.000
       5205.8289      19209.2368       5204.3795       12099.000
       5205.8325      19209.2235       5204.3831       12631.000
       5205.8360      19209.2106       5204.3866       12783.000
       5205.8396      19209.1973       5204.3902       12882.000
       5205.8431      19209.1844       5204.3937       13251.000
       5205.8467      19209.1711       5204.3973       12749.000
       5205.8502      19209.1582       5204.4008       10041.000
       5205.8538      19209.1449       5204.4044        6245.000
       5205.8574      19209.1316       5204.4080        4173.000
       5205.8609      19209.1187       5204.4115        4943.000
       5205.8645      19209.1054       5204.4151        7320.000
       5205.8680      19209.0925       5204.4186        9839.000
       5205.8716      19209.0792       5204.4222       11756.000
       5205.8751      19209.0663       5204.4257       12815.000
       5205.8787      19209.0530       5204.4293       13279.000
       5205.8823      19209.0397       5204.4329       13299.000
       5205.8858      19209.0268       5204.4364       12467.000
       5205.8894      19209.0135       5204.4400       11033.000
       5205.8929      19209.0006       5204.4435       10247.000
       5205.8965      19208.9873       5204.4471       10593.000
       5205.9000      19208.9744       5204.4506       11391.000
       5205.9036      19208.9611       5204.4542       12187.000
       5205.9071      19208.9482       5204.4577       12869.000
       5205.9107      19208.9350       5204.4613       13172.000
       5205.9143      19208.9217       5204.4649       13199.000
       5205.9178      19208.9088       5204.4684       13299.000
       5205.9214      19208.8955       5204.4720       13346.000
       5205.9249      19208.8826       5204.4755       13269.000
       5205.9285      19208.8693       5204.4791       13327.000
       5205.9320      19208.8564       5204.4826       13257.000
       5205.9356      19208.8431       5204.4862       12712.000
       5205.9392      19208.8298       5204.4898       12262.000
       5205.9427      19208.8169       5204.4933       12297.000
       5205.9463      19208.8036       5204.4969       12122.000
       5205.9498      19208.7907       5204.5004       11465.000
       5205.9534      19208.7774       5204.5040       11103.000
       5205.9569      19208.7645       5204.5075       11307.000
       5205.9605      19208.7512       5204.5111       11601.000
       5205.9640      19208.7383       5204.5146       11937.000
       5205.9676      19208.7250       5204.5181       12441.000
       5205.9712      19208.7117       5204.5217       12768.000
       5205.9747      19208.6988       5204.5252       12906.000
       5205.9783      19208.6855       5204.5288       13204.000
       5205.9818      19208.6726       5204.5323       12877.000
       5205.9854      19208.6593       5204.5359       10498.000
       5205.9889      19208.6464       5204.5394        6700.000
       5205.9925      19208.6331       5204.5430        4188.000
       5205.9961      19208.6198       5204.5466        4473.000
       5205.9996      19208.6069       5204.5501        6630.000
       5206.0032      19208.5936       5204.5537        9239.000
       5206.0067      19208.5807       5204.5572       11400.000
       5206.0103      19208.5675       5204.5608       12402.000
       5206.0138      19208.5545       5204.5643       12409.000
       5206.0174      19208.5413       5204.5679       12300.000
       5206.0209      19208.5283       5204.5714       11680.000
       5206.0245      19208.5151       5204.5750        9272.000
       5206.0281      19208.5018       5204.5786        5841.000
       5206.0316      19208.4889       5204.5821        3944.000
       5206.0352      19208.4756       5204.5857        4658.000
       5206.0387      19208.4627       5204.5892        6902.000
       5206.0423      19208.4494       5204.5928        9283.000
       5206.0458      19208.4365       5204.5963       10886.000
       5206.0494      19208.4232       5204.5999       11371.000
       5206.0530      19208.4099       5204.6035       11272.000
       5206.0565      19208.3970       5204.6070       11377.000
       5206.0601      19208.3837       5204.6106       11857.000
       5206.0636      19208.3708       5204.6141       12440.000
       5206.0672      19208.3575       5204.6177       12855.000
       5206.0707      19208.3446       5204.6212       13042.000
       5206.0743      19208.3313       5204.6248       13200.000
       5206.0779      19208.3180       5204.6284       13383.000
       5206.0814      19208.3051       5204.6319       13394.000
       5206.0850      19208.2918       5204.6355       13367.000
       5206.0885      19208.2789       5204.6390       13513.000
       5206.0921      19208.2656       5204.6426       13501.000
       5206.0956      19208.2527       5204.6461       13279.000
       5206.0992      19208.2394       5204.6497       13380.000
       5206.1027      19208.2265       5204.6532       13287.000
       5206.1063      19208.2132       5204.6568       11429.000
       5206.1099      19208.2000       5204.6604        7809.000
       5206.1134      19208.1871       5204.6639        4645.000
       5206.1170      19208.1738       5204.6675        3911.000
       5206.1205      19208.1609       5204.6710        5571.000
       5206.1241      19208.1476       5204.6746        8230.000
       5206.1276      19208.1347       5204.6781       10616.000
       5206.1312      19208.1214       5204.6817       12261.000
       5206.1348      19208.1081       5204.6853       13070.000
       5206.1383      19208.0952       5204.6888       13172.000
       5206.1419      19208.0819       5204.6924       13248.000
       5206.1454      19208.0690       5204.6959       13491.000
       5206.1490      19208.0557       5204.6995       12640.000
       5206.1525      19208.0428       5204.7030       10088.000
       5206.1561      19208.0295       5204.7066        7724.000
       5206.1597      19208.0162       5204.7102        7484.000
       5206.1632      19208.0033       5204.7137        8880.000
       5206.1668      19207.9900       5204.7173       10543.000
       5206.1703      19207.9771       5204.7208       11981.000
       5206.1739      19207.9638       5204.7244       12986.000
       5206.1774      19207.9509       5204.7279       13305.000
       5206.1810      19207.9376       5204.7315       13168.000
       5206.1846      19207.9244       5204.7351       13023.000
       5206.1881      19207.9114       5204.7386       13046.000
       5206.1917      19207.8982       5204.7422       13185.000
       5206.1952      19207.8853       5204.7457       13291.000
       5206.1988      19207.8720       5204.7493       13307.000
       5206.2023      19207.8591       5204.7528       13357.000
       5206.2059      19207.8458       5204.7564       13378.000
       5206.2094      19207.8329       5204.7599       12971.000
       5206.2130      19207.8196       5204.7635       11951.000
       5206.2166      19207.8063       5204.7671       10848.000
       5206.2201      19207.7934       5204.7706       10505.000
       5206.2237      19207.7801       5204.7742       10947.000
       5206.2272      19207.7672       5204.7777       11226.000
       5206.2308      19207.7539       5204.7813       11010.000
       5206.2343      19207.7410       5204.7848       11030.000
       5206.2379      19207.7277       5204.7884       11275.000
       5206.2415      19207.7144       5204.7920       10845.000
       5206.2450      19207.7015       5204.7955        9966.000
       5206.2486      19207.6882       5204.7991        9745.000
       5206.2521      19207.6753       5204.8026       10336.000
       5206.2557      19207.6620       5204.8062       11247.000
       5206.2592      19207.6491       5204.8097       12143.000
       5206.2628      19207.6358       5204.8133       12591.000
       5206.2664      19207.6226       5204.8169       12634.000
       5206.2699      19207.6097       5204.8204       12859.000
       5206.2735      19207.5964       5204.8240       12704.000
       5206.2770      19207.5835       5204.8275       10787.000
       5206.2806      19207.5702       5204.8311        7278.000
       5206.2841      19207.5573       5204.8346        3816.000
       5206.2877      19207.5440       5204.8382        1949.000
       5206.2913      19207.5307       5204.8418        2671.000
       5206.2948      19207.5178       5204.8453        5530.000
       5206.2984      19207.5045       5204.8489        8466.000
       5206.3019      19207.4916       5204.8524       10165.000
       5206.3055      19207.4783       5204.8560       10858.000
       5206.3090      19207.4654       5204.8595       10577.000
       5206.3126      19207.4521       5204.8631        9541.000
       5206.3162      19207.4388       5204.8667        9136.000
       5206.3197      19207.4259       5204.8702        9968.000
       5206.3233      19207.4126       5204.8738       11069.000
       5206.3268      19207.3997       5204.8773       11903.000
       5206.3304      19207.3865       5204.8809       12575.000
       5206.3339      19207.3735       5204.8844       12839.000
       5206.3375      19207.3603       5204.8880       12826.000
       5206.3410      19207.3473       5204.8914       13027.000
       5206.3446      19207.3341       5204.8950       13215.000
       5206.3482      19207.3208       5204.8986       13164.000
       5206.3517      19207.3079       5204.9021       13222.000
       5206.3553      19207.2946       5204.9057       13301.000
       5206.3588      19207.2817       5204.9092       13158.000
       5206.3624      19207.2684       5204.9128       13142.000
       5206.3659      19207.2555       5204.9163       13264.000
       5206.3695      19207.2422       5204.9199       13126.000
       5206.3731      19207.2289       5204.9235       12961.000
       5206.3766      19207.2160       5204.9270       13012.000
       5206.3802      19207.2027       5204.9306       12945.000
       5206.3837      19207.1898       5204.9341       12806.000
       5206.3873      19207.1765       5204.9377       12865.000
       5206.3908      19207.1636       5204.9412       12913.000
       5206.3944      19207.1503       5204.9448       12967.000
       5206.3980      19207.1371       5204.9484       13191.000
       5206.4015      19207.1242       5204.9519       13177.000
       5206.4051      19207.1109       5204.9555       12967.000
       5206.4086      19207.0980       5204.9590       13133.000
       5206.4122      19207.0847       5204.9626       12920.000
       5206.4157      19207.0718       5204.9661       10960.000
       5206.4193      19207.0585       5204.9697        7622.000
       5206.4229      19207.0452       5204.9733        4327.000
       5206.4264      19207.0323       5204.9768        1978.000
       5206.4300      19207.0190       5204.9804        1106.000
       5206.4335      19207.0061       5204.9839        1451.000
       5206.4371      19206.9928       5204.9875        1937.000
       5206.4406      19206.9799       5204.9910        2576.000
       5206.4442      19206.9666       5204.9946        4388.000
       5206.4478      19206.9533       5204.9982        7005.000
       5206.4513      19206.9404       5205.0017        8915.000
       5206.4549      19206.9272       5205.0053        9530.000
       5206.4584      19206.9142       5205.0088        9259.000
       5206.4620      19206.9010       5205.0124        8858.000
       5206.4655      19206.8881       5205.0159        9221.000
       5206.4691      19206.8748       5205.0195       10464.000
       5206.4727      19206.8615       5205.0231       11756.000
       5206.4762      19206.8486       5205.0266       12593.000
       5206.4798      19206.8353       5205.0302       13035.000
       5206.4833      19206.8224       5205.0337       13068.000
       5206.4869      19206.8091       5205.0373       12870.000
       5206.4904      19206.7962       5205.0408       12852.000
       5206.4940      19206.7829       5205.0444       13013.000
       5206.4976      19206.7696       5205.0480       13011.000
       5206.5011      19206.7567       5205.0515       12593.000
       5206.5047      19206.7434       5205.0551       11799.000
       5206.5082      19206.7305       5205.0586       11242.000
       5206.5118      19206.7172       5205.0622       11521.000
       5206.5153      19206.7043       5205.0657       12175.000
       5206.5189      19206.6911       5205.0693       12483.000
       5206.5225      19206.6778       5205.0729       12667.000
       5206.5260      19206.6649       5205.0764       12983.000
       5206.5296      19206.6516       5205.0800       12972.000
       5206.5331      19206.6387       5205.0835       12579.000
       5206.5367      19206.6254       5205.0871       12334.000
       5206.5402      19206.6125       5205.0906       12186.000
       5206.5438      19206.5992       5205.0942       11710.000
       5206.5474      19206.5859       5205.0978       11140.000
       5206.5509      19206.5730       5205.1013       11071.000
       5206.5545      19206.5597       5205.1049       11509.000
       5206.5580      19206.5468       5205.1084       11835.000
       5206.5616      19206.5335       5205.1120       11593.000
       5206.5651      19206.5206       5205.1155       11044.000
       5206.5687      19206.5073       5205.1191       10754.000
       5206.5723      19206.4941       5205.1227       10920.000
       5206.5758      19206.4812       5205.1262       11329.000
       5206.5794      19206.4679       5205.1298       11521.000
       5206.5829      19206.4550       5205.1333       11089.000
       5206.5865      19206.4417       5205.1369       10434.000
       5206.5900      19206.4288       5205.1404       10389.000
       5206.5936      19206.4155       5205.1440       10674.000
       5206.5972      19206.4022       5205.1476       10347.000
       5206.6007      19206.3893       5205.1511        9752.000
       5206.6043      19206.3760       5205.1547        9946.000
       5206.6078      19206.3631       5205.1582       10810.000
       5206.6114      19206.3498       5205.1618       11634.000
       5206.6149      19206.3369       5205.1653       12364.000
       5206.6185      19206.3236       5205.1689       13014.000
       5206.6221      19206.3104       5205.1725       13296.000
       5206.6256      19206.2975       5205.1760       13302.000
       5206.6292      19206.2842       5205.1796       13338.000
       5206.6327      19206.2713       5205.1831       13380.000
       5206.6363      19206.2580       5205.1867       13366.000
       5206.6398      19206.2451       5205.1902       13367.000
       5206.6434      19206.2318       5205.1938       13365.000
       5206.6470      19206.2185       5205.1974       13366.000
       5206.6505      19206.2056       5205.2009       13427.000
       5206.6541      19206.1923       5205.2045       13449.000
       5206.6576      19206.1794       5205.2080       13384.000
       5206.6612      19206.1661       5205.2116       13344.000
       5206.6647      19206.1532       5205.2151       13315.000
       5206.6683      19206.1399       5205.2187       13234.000
       5206.6719      19206.1267       5205.2223       13152.000
       5206.6754      19206.1138       5205.2258       12991.000
       5206.6790      19206.1005       5205.2294       12600.000
       5206.6825      19206.0876       5205.2329       12137.000
       5206.6861      19206.0743       5205.2365       11898.000
       5206.6896      19206.0614       5205.2400       11986.000
       5206.6932      19206.0481       5205.2436       12364.000
       5206.6968      19206.0348       5205.2472       12829.000
       5206.7003      19206.0219       5205.2507       13077.000
       5206.7039      19206.0086       5205.2543       13143.000
       5206.7074      19205.9957       5205.2578       13262.000
       5206.7110      19205.9824       5205.2614       13064.000
       5206.7145      19205.9695       5205.2649       11594.000
       5206.7181      19205.9562       5205.2684        8500.000
       5206.7217      19205.9430       5205.2720        4953.000
       5206.7252      19205.9301       5205.2755        3000.000
       5206.7288      19205.9168       5205.2791        3665.000
       5206.7323      19205.9039       5205.2826        6027.000
       5206.7359      19205.8906       5205.2862        8565.000
       5206.7394      19205.8777       5205.2897       10651.000
       5206.7430      19205.8644       5205.2933       12160.000
       5206.7466      19205.8511       5205.2969       12865.000
       5206.7501      19205.8382       5205.3004       12914.000
       5206.7537      19205.8249       5205.3040       12859.000
       5206.7572      19205.8120       5205.3075       12918.000
       5206.7608      19205.7987       5205.3111       12992.000
       5206.7644      19205.7855       5205.3147       13080.000
       5206.7679      19205.7725       5205.3182       13169.000
       5206.7715      19205.7593       5205.3218       13222.000
       5206.7750      19205.7464       5205.3253       13299.000
       5206.7786      19205.7331       5205.3289       13243.000
       5206.7821      19205.7202       5205.3324       12778.000
       5206.7857      19205.7069       5205.3360       12159.000
       5206.7893      19205.6936       5205.3396       11881.000
       5206.7928      19205.6807       5205.3431       11895.000
       5206.7964      19205.6674       5205.3467       11976.000
       5206.7999      19205.6545       5205.3502       12276.000
       5206.8035      19205.6412       5205.3538       12760.000
       5206.8070      19205.6283       5205.3573       13025.000
       5206.8106      19205.6150       5205.3609       13088.000
       5206.8142      19205.6018       5205.3645       13283.000
       5206.8177      19205.5889       5205.3680       13433.000
       5206.8213      19205.5756       5205.3716       13295.000
       5206.8248      19205.5627       5205.3751       13214.000
       5206.8284      19205.5494       5205.3787       13355.000
       5206.8319      19205.5365       5205.3822       13346.000
       5206.8355      19205.5232       5205.3858       13262.000
       5206.8391      19205.5099       5205.3894       13339.000
       5206.8426      19205.4970       5205.3929       12839.000
       5206.8462      19205.4837       5205.3965       11363.000
       5206.8497      19205.4708       5205.4000       10277.000
       5206.8533      19205.4575       5205.4036       10336.000
       5206.8568      19205.4446       5205.4071        9768.000
       5206.8604      19205.4314       5205.4107        7283.000
       5206.8640      19205.4181       5205.4143        4518.000
       5206.8675      19205.4052       5205.4178        3598.000
       5206.8711      19205.3919       5205.4214        4890.000
       5206.8746      19205.3790       5205.4249        7666.000
       5206.8782      19205.3657       5205.4285       10193.000
       5206.8818      19205.3524       5205.4321       10089.000
       5206.8853      19205.3395       5205.4356        7283.000
       5206.8889      19205.3262       5205.4392        4828.000
       5206.8924      19205.3133       5205.4427        5006.000
       5206.8960      19205.3000       5205.4463        7018.000
       5206.8995      19205.2871       5205.4498        9241.000
       5206.9031      19205.2739       5205.4534       11074.000
       5206.9067      19205.2606       5205.4570       12303.000
       5206.9102      19205.2477       5205.4605       12781.000
       5206.9138      19205.2344       5205.4641       12819.000
       5206.9173      19205.2215       5205.4676       12868.000
       5206.9209      19205.2082       5205.4712       13042.000
       5206.9244      19205.1953       5205.4747       13188.000
       5206.9280      19205.1820       5205.4783       13177.000
       5206.9316      19205.1687       5205.4819       13043.000
       5206.9351      19205.1558       5205.4854       12884.000
       5206.9387      19205.1426       5205.4890       12729.000
       5206.9422      19205.1296       5205.4925       12648.000
       5206.9458      19205.1164       5205.4961       12728.000
       5206.9493      19205.1035       5205.4996       12878.000
       5206.9529      19205.0902       5205.5032       12900.000
       5206.9565      19205.0769       5205.5068       12476.000
       5206.9600      19205.0640       5205.5103       10969.000
       5206.9636      19205.0507       5205.5139        8049.000
       5206.9671      19205.0378       5205.5174        4650.000
       5206.9707      19205.0245       5205.5210        2608.000
       5206.9743      19205.0112       5205.5246        3246.000
       5206.9778      19204.9983       5205.5281        6177.000
       5206.9814      19204.9851       5205.5317        9187.000
       5206.9849      19204.9722       5205.5352       10039.000
       5206.9885      19204.9589       5205.5388        8874.000
       5206.9920      19204.9460       5205.5423        7786.000
       5206.9956      19204.9327       5205.5459        8101.000
       5206.9992      19204.9194       5205.5495        9464.000
       5207.0027      19204.9065       5205.5530       11063.000
       5207.0063      19204.8932       5205.5566       12361.000
       5207.0098      19204.8803       5205.5601       13110.000
       5207.0134      19204.8670       5205.5637       13382.000
       5207.0169      19204.8541       5205.5672       13340.000
       5207.0205      19204.8408       5205.5708       13179.000
       5207.0241      19204.8276       5205.5744       13199.000
       5207.0276      19204.8147       5205.5779       13359.000
       5207.0312      19204.8014       5205.5815       13311.000
       5207.0347      19204.7885       5205.5850       13203.000
       5207.0383      19204.7752       5205.5886       13350.000
       5207.0418      19204.7623       5205.5921       13453.000
       5207.0454      19204.7490       5205.5957       13344.000
       5207.0490      19204.7357       5205.5993       13354.000
       5207.0525      19204.7228       5205.6028       13232.000
       5207.0561      19204.7095       5205.6064       12547.000
       5207.0596      19204.6966       5205.6099       11899.000
       5207.0632      19204.6834       5205.6135       11759.000
       5207.0668      19204.6701       5205.6171       11512.000
       5207.0703      19204.6572       5205.6206       11105.000
       5207.0739      19204.6439       5205.6242       11352.000
       5207.0774      19204.6310       5205.6277       12101.000
       5207.0810      19204.6177       5205.6313       12581.000
       5207.0845      19204.6048       5205.6348       12861.000
       5207.0881      19204.5915       5205.6384       13126.000
       5207.0917      19204.5782       5205.6419       13177.000
       5207.0952      19204.5653       5205.6454       13201.000
       5207.0988      19204.5521       5205.6490       12862.000
       5207.1023      19204.5392       5205.6525       10774.000
       5207.1059      19204.5259       5205.6561        7101.000
       5207.1094      19204.5130       5205.6596        4428.000
       5207.1130      19204.4997       5205.6632        4455.000
       5207.1166      19204.4864       5205.6668        6383.000
       5207.1201      19204.4735       5205.6703        8807.000
       5207.1237      19204.4602       5205.6739       10815.000
       5207.1272      19204.4473       5205.6774       11914.000
       5207.1308      19204.4340       5205.6810       12418.000
       5207.1344      19204.4208       5205.6846       12835.000
       5207.1379      19204.4079       5205.6881       12943.000
       5207.1415      19204.3946       5205.6917       12642.000
       5207.1450      19204.3817       5205.6952       12394.000
       5207.1486      19204.3684       5205.6988       12117.000
       5207.1521      19204.3555       5205.7023       11536.000
       5207.1557      19204.3422       5205.7059       11297.000
       5207.1593      19204.3289       5205.7095       11675.000
       5207.1628      19204.3160       5205.7130       11343.000
       5207.1664      19204.3027       5205.7166        9150.000
       5207.1699      19204.2898       5205.7201        5845.000
       5207.1735      19204.2766       5205.7237        3380.000
       5207.1771      19204.2633       5205.7273        3370.000
       5207.1806      19204.2504       5205.7308        5765.000
       5207.1842      19204.2371       5205.7344        8685.000
       5207.1877      19204.2242       5205.7379       10447.000
       5207.1913      19204.2109       5205.7415       11178.000
       5207.1948      19204.1980       5205.7450       11643.000
       5207.1984      19204.1847       5205.7486       12019.000
       5207.2020      19204.1715       5205.7522       12400.000
       5207.2055      19204.1585       5205.7557       12902.000
       5207.2091      19204.1453       5205.7593       13264.000
       5207.2126      19204.1324       5205.7628       13345.000
       5207.2162      19204.1191       5205.7664       13345.000
       5207.2197      19204.1062       5205.7699       13290.000
       5207.2233      19204.0929       5205.7735       13197.000
       5207.2269      19204.0796       5205.7771       13239.000
       5207.2304      19204.0667       5205.7806       13270.000
       5207.2340      19204.0534       5205.7842       13098.000
       5207.2375      19204.0405       5205.7877       12987.000
       5207.2411      19204.0273       5205.7913       13004.000
       5207.2447      19204.0140       5205.7949       12735.000
       5207.2482      19204.0011       5205.7984       12146.000
       5207.2518      19203.9878       5205.8020       11681.000
       5207.2553      19203.9749       5205.8055       11584.000
       5207.2589      19203.9616       5205.8091       11865.000
       5207.2624      19203.9487       5205.8126       12381.000
       5207.2660      19203.9354       5205.8162       12821.000
       5207.2696      19203.9221       5205.8198       13104.000
       5207.2731      19203.9092       5205.8233       13326.000
       5207.2767      19203.8960       5205.8269       13376.000
       5207.2802      19203.8831       5205.8304       13359.000
       5207.2838      19203.8698       5205.8340       13462.000
       5207.2874      19203.8565       5205.8376       12845.000
       5207.2909      19203.8436       5205.8411       10492.000
       5207.2945      19203.8303       5205.8447        7475.000
       5207.2980      19203.8174       5205.8482        6207.000
       5207.3016      19203.8041       5205.8518        7353.000
       5207.3051      19203.7912       5205.8553        9077.000
       5207.3087      19203.7780       5205.8589        9088.000
       5207.3123      19203.7647       5205.8625        6816.000
       5207.3158      19203.7518       5205.8660        4023.000
       5207.3194      19203.7385       5205.8696        3146.000
       5207.3229      19203.7256       5205.8731        4820.000
       5207.3265      19203.7123       5205.8767        7711.000
       5207.3300      19203.6994       5205.8802       10372.000
       5207.3336      19203.6861       5205.8838       12165.000
       5207.3372      19203.6728       5205.8874       12992.000
       5207.3407      19203.6599       5205.8909       13160.000
       5207.3443      19203.6467       5205.8945       13066.000
       5207.3478      19203.6338       5205.8980       12758.000
       5207.3514      19203.6205       5205.9016       12242.000
       5207.3550      19203.6072       5205.9052       11899.000
       5207.3585      19203.5943       5205.9087       12034.000
       5207.3621      19203.5810       5205.9123       12424.000
       5207.3656      19203.5681       5205.9158       12729.000
       5207.3692      19203.5548       5205.9194       12932.000
       5207.3727      19203.5419       5205.9229       13047.000
       5207.3763      19203.5287       5205.9265       12803.000
       5207.3799      19203.5154       5205.9301       12011.000
       5207.3834      19203.5025       5205.9336       11061.000
       5207.3870      19203.4892       5205.9372       10679.000
       5207.3905      19203.4763       5205.9407       11133.000
       5207.3941      19203.4630       5205.9443       11950.000
       5207.3977      19203.4497       5205.9479       12603.000
       5207.4012      19203.4368       5205.9514       13070.000
       5207.4048      19203.4236       5205.9550       13366.000
       5207.4083      19203.4106       5205.9585       13299.000
       5207.4119      19203.3974       5205.9621       13179.000
       5207.4154      19203.3845       5205.9656       13334.000
       5207.4190      19203.3712       5205.9692       12609.000
       5207.4226      19203.3579       5205.9728        9927.000
       5207.4261      19203.3450       5205.9763        7126.000
       5207.4297      19203.3317       5205.9799        6577.000
       5207.4332      19203.3188       5205.9834        7039.000
       5207.4368      19203.3055       5205.9870        6175.000
       5207.4404      19203.2923       5205.9906        4803.000
       5207.4439      19203.2794       5205.9941        4359.000
       5207.4475      19203.2661       5205.9977        3813.000
       5207.4510      19203.2532       5206.0012        2622.000
       5207.4546      19203.2399       5206.0048        2511.000
       5207.4581      19203.2270       5206.0083        4264.000
       5207.4617      19203.2137       5206.0119        6711.000
       5207.4653      19203.2005       5206.0155        9075.000
       5207.4688      19203.1875       5206.0189       11172.000
       5207.4724      19203.1743       5206.0225       12500.000
       5207.4759      19203.1614       5206.0260       13008.000
       5207.4795      19203.1481       5206.0296       13159.000
       5207.4831      19203.1348       5206.0332       12992.000
       5207.4866      19203.1219       5206.0367       12571.000
       5207.4902      19203.1086       5206.0403       12409.000
       5207.4937      19203.0957       5206.0438       12590.000
       5207.4973      19203.0824       5206.0474       12748.000
       5207.5009      19203.0692       5206.0510       12893.000
       5207.5044      19203.0563       5206.0545       13136.000
       5207.5080      19203.0430       5206.0581       13268.000
       5207.5115      19203.0301       5206.0616       13236.000
       5207.5151      19203.0168       5206.0652       13258.000
       5207.5186      19203.0039       5206.0687       13351.000
       5207.5222      19202.9906       5206.0723       13359.000
       5207.5258      19202.9774       5206.0759       13240.000
       5207.5293      19202.9644       5206.0794       13052.000
       5207.5329      19202.9512       5206.0830       12906.000
       5207.5364      19202.9383       5206.0865       12924.000
       5207.5400      19202.9250       5206.0901       13070.000
       5207.5436      19202.9117       5206.0937       13121.000
       5207.5471      19202.8988       5206.0972       12941.000
       5207.5507      19202.8855       5206.1008       12709.000
       5207.5542      19202.8726       5206.1043       12664.000
       5207.5578      19202.8594       5206.1079       12648.000
       5207.5613      19202.8464       5206.1114       12285.000
       5207.5649      19202.8332       5206.1150       11706.000
       5207.5685      19202.8199       5206.1186       11498.000
       5207.5720      19202.8070       5206.1221       11864.000
       5207.5756      19202.7937       5206.1257       12422.000
       5207.5791      19202.7808       5206.1292       12857.000
       5207.5827      19202.7675       5206.1328       13174.000
       5207.5863      19202.7543       5206.1364       13355.000
       5207.5898      19202.7414       5206.1399       13321.000
       5207.5934      19202.7281       5206.1435       13184.000
       5207.5969      19202.7152       5206.1470       13112.000
       5207.6005      19202.7019       5206.1506       13121.000
       5207.6040      19202.6890       5206.1541       13198.000
       5207.6076      19202.6757       5206.1577       13222.000
       5207.6112      19202.6624       5206.1613       12900.000
       5207.6147      19202.6495       5206.1648       12451.000
       5207.6183      19202.6363       5206.1684       12448.000
       5207.6218      19202.6234       5206.1719       12045.000
       5207.6254      19202.6101       5206.1755        9522.000
       5207.6290      19202.5968       5206.1791        5781.000
       5207.6325      19202.5839       5206.1826        4107.000
       5207.6361      19202.5706       5206.1862        5375.000
       5207.6396      19202.5577       5206.1897        7364.000
       5207.6432      19202.5444       5206.1933        8916.000
       5207.6468      19202.5312       5206.1969       10350.000
       5207.6503      19202.5183       5206.2004       10620.000
       5207.6539      19202.5050       5206.2040        8458.000
       5207.6574      19202.4921       5206.2075        5180.000
       5207.6610      19202.4788       5206.2111        3311.000
       5207.6645      19202.4659       5206.2146        3872.000
       5207.6681      19202.4526       5206.2182        6259.000
       5207.6717      19202.4394       5206.2218        9187.000
       5207.6752      19202.4264       5206.2253       11477.000
       5207.6788      19202.4132       5206.2289       12808.000
       5207.6823      19202.4003       5206.2324       13308.000
       5207.6859      19202.3870       5206.2360       12882.000
       5207.6895      19202.3737       5206.2396       11892.000
       5207.6930      19202.3608       5206.2431       11370.000
       5207.6966      19202.3475       5206.2467       11666.000
       5207.7001      19202.3346       5206.2502       12160.000
       5207.7037      19202.3214       5206.2538       12532.000
       5207.7072      19202.3085       5206.2573       12984.000
       5207.7108      19202.2952       5206.2609       13381.000
       5207.7144      19202.2819       5206.2645       13166.000
       5207.7179      19202.2690       5206.2680       12035.000
       5207.7215      19202.2557       5206.2716       10463.000
       5207.7250      19202.2428       5206.2751        9566.000
       5207.7286      19202.2295       5206.2787       10003.000
       5207.7322      19202.2163       5206.2823       11149.000
       5207.7357      19202.2034       5206.2858       12054.000
       5207.7393      19202.1901       5206.2894       12689.000
       5207.7428      19202.1772       5206.2929       13222.000
       5207.7464      19202.1639       5206.2965       12811.000
       5207.7500      19202.1506       5206.3001       10538.000
       5207.7535      19202.1377       5206.3036        7087.000
       5207.7571      19202.1245       5206.3072        4437.000
       5207.7606      19202.1116       5206.3107        4061.000
       5207.7642      19202.0983       5206.3143        5639.000
       5207.7677      19202.0854       5206.3178        7119.000
       5207.7713      19202.0721       5206.3214        6539.000
       5207.7749      19202.0588       5206.3250        4437.000
       5207.7784      19202.0459       5206.3285        3422.000
       5207.7820      19202.0327       5206.3321        4888.000
       5207.7855      19202.0197       5206.3356        7721.000
       5207.7891      19202.0065       5206.3392       10110.000
       5207.7927      19201.9932       5206.3428       10649.000
       5207.7962      19201.9803       5206.3463        8554.000
       5207.7998      19201.9670       5206.3499        5067.000
       5207.8033      19201.9541       5206.3534        3221.000
       5207.8069      19201.9408       5206.3570        4394.000
       5207.8105      19201.9276       5206.3606        6892.000
       5207.8140      19201.9147       5206.3641        8830.000
       5207.8176      19201.9014       5206.3677       10151.000
       5207.8211      19201.8885       5206.3712       11351.000
       5207.8247      19201.8752       5206.3748       12170.000
       5207.8283      19201.8619       5206.3784       11775.000
       5207.8318      19201.8490       5206.3819        9519.000
       5207.8354      19201.8358       5206.3855        6076.000
       5207.8389      19201.8229       5206.3890        3592.000
       5207.8425      19201.8096       5206.3925        3655.000
       5207.8460      19201.7967       5206.3960        5689.000
       5207.8496      19201.7834       5206.3996        8154.000
       5207.8532      19201.7701       5206.4032       10272.000
       5207.8567      19201.7572       5206.4067       11863.000
       5207.8603      19201.7439       5206.4103       12743.000
       5207.8638      19201.7310       5206.4138       12972.000
       5207.8674      19201.7178       5206.4174       12878.000
       5207.8710      19201.7045       5206.4210       12595.000
       5207.8745      19201.6916       5206.4245       12154.000
       5207.8781      19201.6783       5206.4281       11851.000
       5207.8816      19201.6654       5206.4316       11928.000
       5207.8852      19201.6521       5206.4352       12237.000
       5207.8888      19201.6389       5206.4388       12579.000
       5207.8923      19201.6260       5206.4423       12921.000
       5207.8959      19201.6127       5206.4459       13128.000
       5207.8994      19201.5998       5206.4494       13046.000
       5207.9030      19201.5865       5206.4530       12832.000
       5207.9065      19201.5736       5206.4565       12732.000
       5207.9101      19201.5603       5206.4601       12764.000
       5207.9137      19201.5471       5206.4637       12845.000
       5207.9172      19201.5342       5206.4672       12907.000
       5207.9208      19201.5209       5206.4708       12892.000
       5207.9243      19201.5080       5206.4743       12863.000
       5207.9279      19201.4947       5206.4779       12871.000
       5207.9315      19201.4814       5206.4815       12760.000
       5207.9350      19201.4685       5206.4850       12545.000
       5207.9386      19201.4553       5206.4886       12545.000
       5207.9421      19201.4424       5206.4921       12705.000
       5207.9457      19201.4291       5206.4957       12505.000
       5207.9493      19201.4158       5206.4993       11903.000
       5207.9528      19201.4029       5206.5028       11502.000
       5207.9564      19201.3896       5206.5064       11654.000
       5207.9599      19201.3767       5206.5099       12130.000
       5207.9635      19201.3635       5206.5135       12528.000
       5207.9671      19201.3502       5206.5171       12645.000
       5207.9706      19201.3373       5206.5206       12696.000
       5207.9742      19201.3240       5206.5242       12942.000
       5207.9777      19201.3111       5206.5277       12799.000
       5207.9813      19201.2978       5206.5313       11396.000
       5207.9848      19201.2849       5206.5348        9351.000
       5207.9884      19201.2716       5206.5384        8398.000
       5207.9920      19201.2584       5206.5420        8975.000
       5207.9955      19201.2455       5206.5455        9956.000
       5207.9991      19201.2322       5206.5491       10613.000
       5208.0026      19201.2193       5206.5526       11031.000
       5208.0062      19201.2060       5206.5562       11140.000
       5208.0098      19201.1927       5206.5598       10905.000
       5208.0133      19201.1798       5206.5633       10757.000
       5208.0169      19201.1666       5206.5669       11001.000
       5208.0204      19201.1537       5206.5704       11534.000
       5208.0240      19201.1404       5206.5740       12208.000
       5208.0276      19201.1271       5206.5776       12801.000
       5208.0311      19201.1142       5206.5811       13085.000
       5208.0347      19201.1009       5206.5847       13189.000
       5208.0382      19201.0880       5206.5882       13281.000
       5208.0418      19201.0748       5206.5918       13220.000
       5208.0454      19201.0615       5206.5954       13014.000
       5208.0489      19201.0486       5206.5989       12889.000
       5208.0525      19201.0353       5206.6025       12838.000
       5208.0560      19201.0224       5206.6060       12837.000
       5208.0596      19201.0091       5206.6096       12961.000
       5208.0631      19200.9962       5206.6131       12905.000
       5208.0667      19200.9830       5206.6167       12464.000
       5208.0703      19200.9697       5206.6203       12165.000
       5208.0738      19200.9568       5206.6238       12256.000
       5208.0774      19200.9435       5206.6274       12137.000
       5208.0809      19200.9306       5206.6309       11664.000
       5208.0845      19200.9173       5206.6345       11292.000
       5208.0881      19200.9041       5206.6381       10547.000
       5208.0916      19200.8912       5206.6416        8361.000
       5208.0952      19200.8779       5206.6452        5115.000
       5208.0987      19200.8650       5206.6487        2768.000
       5208.1023      19200.8517       5206.6523        2931.000
       5208.1059      19200.8384       5206.6559        5418.000
       5208.1094      19200.8255       5206.6594        8542.000
       5208.1130      19200.8123       5206.6630       10760.000
       5208.1165      19200.7994       5206.6665       11868.000
       5208.1201      19200.7861       5206.6701       12406.000
       5208.1237      19200.7728       5206.6737       12690.000
       5208.1272      19200.7599       5206.6772       12870.000
       5208.1308      19200.7466       5206.6808       13070.000
       5208.1343      19200.7337       5206.6843       13200.000
       5208.1379      19200.7205       5206.6879       13218.000
       5208.1415      19200.7072       5206.6915       13269.000
       5208.1450      19200.6943       5206.6950       13334.000
       5208.1486      19200.6810       5206.6986       13305.000
       5208.1521      19200.6681       5206.7021       13278.000
       5208.1557      19200.6548       5206.7057       13313.000
       5208.1593      19200.6416       5206.7093       13325.000
       5208.1628      19200.6287       5206.7128       13327.000
       5208.1664      19200.6154       5206.7164       13331.000
       5208.1699      19200.6025       5206.7199       13289.000
       5208.1735      19200.5892       5206.7235       13266.000
       5208.1770      19200.5763       5206.7270       13142.000
       5208.1806      19200.5631       5206.7306       12508.000
       5208.1842      19200.5498       5206.7342       11513.000
       5208.1877      19200.5369       5206.7377       11010.000
       5208.1913      19200.5236       5206.7413       11358.000
       5208.1948      19200.5107       5206.7448       12046.000
       5208.1984      19200.4974       5206.7484       12619.000
       5208.2020      19200.4842       5206.7520       13045.000
       5208.2055      19200.4713       5206.7555       13316.000
       5208.2091      19200.4580       5206.7591       13400.000
       5208.2126      19200.4451       5206.7626       13400.000
       5208.2162      19200.4318       5206.7662       13422.000
       5208.2198      19200.4185       5206.7697       13416.000
       5208.2233      19200.4056       5206.7732       13200.000
       5208.2269      19200.3924       5206.7768       12668.000
       5208.2304      19200.3795       5206.7803       12018.000
       5208.2340      19200.3662       5206.7839       11395.000
       5208.2376      19200.3529       5206.7875       10201.000
       5208.2411      19200.3400       5206.7910        7623.000
       5208.2447      19200.3267       5206.7946        4321.000
       5208.2482      19200.3138       5206.7981        2470.000
       5208.2518      19200.3006       5206.8017        3186.000
       5208.2554      19200.2873       5206.8053        5023.000
       5208.2589      19200.2744       5206.8088        6127.000
       5208.2625      19200.2611       5206.8124        6456.000
       5208.2660      19200.2482       5206.8159        6675.000
       5208.2696      19200.2349       5206.8195        6682.000
       5208.2732      19200.2217       5206.8231        6603.000
       5208.2767      19200.2088       5206.8266        7323.000
       5208.2803      19200.1955       5206.8302        8976.000
       5208.2838      19200.1826       5206.8337       10647.000
       5208.2874      19200.1693       5206.8373       11857.000
       5208.2910      19200.1561       5206.8409       12727.000
       5208.2945      19200.1432       5206.8444       13159.000
       5208.2981      19200.1299       5206.8480       13165.000
       5208.3016      19200.1170       5206.8515       13131.000
       5208.3052      19200.1037       5206.8551       13184.000
       5208.3087      19200.0908       5206.8586       13236.000
       5208.3123      19200.0775       5206.8622       13370.000
       5208.3159      19200.0643       5206.8658       13479.000
       5208.3194      19200.0514       5206.8693       13386.000
       5208.3230      19200.0381       5206.8729       13350.000
       5208.3265      19200.0252       5206.8764       13255.000
       5208.3301      19200.0119       5206.8800       12278.000
       5208.3337      19199.9986       5206.8836       10583.000
       5208.3372      19199.9857       5206.8871        9591.000
       5208.3408      19199.9725       5206.8907        9836.000
       5208.3443      19199.9596       5206.8942       10691.000
       5208.3479      19199.9463       5206.8978       11810.000
       5208.3515      19199.9330       5206.9014       12430.000
       5208.3550      19199.9201       5206.9049       10880.000
       5208.3586      19199.9069       5206.9085        7361.000
       5208.3621      19199.8940       5206.9120        4828.000
       5208.3657      19199.8807       5206.9156        5168.000
       5208.3693      19199.8674       5206.9192        7235.000
       5208.3728      19199.8545       5206.9227        9457.000
       5208.3764      19199.8412       5206.9263       11353.000
       5208.3799      19199.8283       5206.9298       12525.000
       5208.3835      19199.8151       5206.9334       12836.000
       5208.3871      19199.8018       5206.9370       12967.000
       5208.3906      19199.7889       5206.9405       13231.000
       5208.3942      19199.7756       5206.9441       13126.000
       5208.3977      19199.7627       5206.9476       12646.000
       5208.4013      19199.7495       5206.9512       12394.000
       5208.4049      19199.7362       5206.9548       12475.000
       5208.4084      19199.7233       5206.9583       12539.000
       5208.4120      19199.7100       5206.9619       12411.000
       5208.4155      19199.6971       5206.9654       11993.000
       5208.4191      19199.6838       5206.9690       11342.000
       5208.4227      19199.6706       5206.9726       10947.000
       5208.4262      19199.6577       5206.9761       11166.000
       5208.4298      19199.6444       5206.9797       11767.000
       5208.4333      19199.6315       5206.9832       12439.000
       5208.4369      19199.6182       5206.9868       12837.000
       5208.4405      19199.6049       5206.9904       12058.000
       5208.4440      19199.5920       5206.9939        9733.000
       5208.4476      19199.5788       5206.9975        7657.000
       5208.4511      19199.5659       5207.0010        7853.000
       5208.4547      19199.5526       5207.0046        9050.000
       5208.4583      19199.5393       5207.0082        8427.000
       5208.4618      19199.5264       5207.0117        6587.000
       5208.4654      19199.5132       5207.0153        6330.000
       5208.4689      19199.5003       5207.0188        7181.000
       5208.4725      19199.4870       5207.0224        6578.000
       5208.4761      19199.4737       5207.0260        5284.000
       5208.4796      19199.4608       5207.0295        5868.000
       5208.4832      19199.4475       5207.0331        7901.000
       5208.4867      19199.4346       5207.0366        9704.000
       5208.4903      19199.4214       5207.0402       11469.000
       5208.4939      19199.4081       5207.0438       12739.000
       5208.4974      19199.3952       5207.0473       11354.000
       5208.5010      19199.3819       5207.0509        7582.000
       5208.5045      19199.3690       5207.0544        4708.000
       5208.5081      19199.3558       5207.0580        4578.000
       5208.5117      19199.3425       5207.0616        6341.000
       5208.5152      19199.3296       5207.0651        8810.000
       5208.5188      19199.3163       5207.0687       11105.000
       5208.5223      19199.3034       5207.0722       12497.000
       5208.5259      19199.2901       5207.0758       13087.000
       5208.5295      19199.2769       5207.0794       13367.000
       5208.5330      19199.2640       5207.0829       13403.000
       5208.5366      19199.2507       5207.0865       13337.000
       5208.5401      19199.2378       5207.0900       13430.000
       5208.5437      19199.2245       5207.0936       13400.000
       5208.5473      19199.2113       5207.0972       12954.000
       5208.5508      19199.1984       5207.1007       12307.000
       5208.5544      19199.1851       5207.1043       11693.000
       5208.5579      19199.1722       5207.1078       11506.000
       5208.5615      19199.1589       5207.1114       12143.000
       5208.5650      19199.1460       5207.1149       12537.000
       5208.5686      19199.1328       5207.1185       10901.000
       5208.5722      19199.1195       5207.1221        7572.000
       5208.5757      19199.1066       5207.1256        4564.000
       5208.5793      19199.0933       5207.1292        2860.000
       5208.5828      19199.0804       5207.1327        2669.000
       5208.5864      19199.0671       5207.1363        4413.000
       5208.5900      19199.0539       5207.1399        7354.000
       5208.5935      19199.0410       5207.1433        9788.000
       5208.5971      19199.0277       5207.1469       11326.000
       5208.6006      19199.0148       5207.1504       12495.000
       5208.6042      19199.0015       5207.1540       13127.000
       5208.6078      19198.9883       5207.1576       13231.000
       5208.6113      19198.9754       5207.1611       13330.000
       5208.6149      19198.9621       5207.1647       13214.000
       5208.6184      19198.9492       5207.1682       12785.000
       5208.6220      19198.9359       5207.1718       12893.000
       5208.6256      19198.9226       5207.1754       13007.000
       5208.6291      19198.9097       5207.1789       11113.000
       5208.6327      19198.8965       5207.1825        7638.000
       5208.6362      19198.8836       5207.1860        5603.000
       5208.6398      19198.8703       5207.1896        6247.000
       5208.6434      19198.8570       5207.1932        8146.000
       5208.6469      19198.8441       5207.1967        9966.000
       5208.6505      19198.8309       5207.2003       11252.000
       5208.6540      19198.8180       5207.2038       11849.000
       5208.6576      19198.8047       5207.2074       12111.000
       5208.6612      19198.7914       5207.2110       12481.000
       5208.6647      19198.7785       5207.2145       12863.000
       5208.6683      19198.7653       5207.2181       13118.000
       5208.6718      19198.7524       5207.2216       13300.000
       5208.6754      19198.7391       5207.2252       13343.000
       5208.6790      19198.7258       5207.2288       13282.000
       5208.6825      19198.7129       5207.2323       13199.000
       5208.6861      19198.6996       5207.2359       12961.000
       5208.6897      19198.6864       5207.2395       12728.000
       5208.6932      19198.6735       5207.2430       12814.000
       5208.6968      19198.6602       5207.2466       12907.000
       5208.7003      19198.6473       5207.2501       12885.000
       5208.7039      19198.6340       5207.2537       13197.000
       5208.7075      19198.6208       5207.2573       13036.000
       5208.7110      19198.6079       5207.2608       10871.000
       5208.7146      19198.5946       5207.2644        7513.000
       5208.7181      19198.5817       5207.2679        4992.000
       5208.7217      19198.5684       5207.2715        3205.000
       5208.7253      19198.5552       5207.2751        1618.000
       5208.7288      19198.5423       5207.2786        1778.000
       5208.7324      19198.5290       5207.2822        4489.000
       5208.7359      19198.5161       5207.2857        7819.000
       5208.7395      19198.5028       5207.2893       10168.000
       5208.7431      19198.4896       5207.2929       11756.000
       5208.7466      19198.4767       5207.2964       12619.000
       5208.7502      19198.4634       5207.3000       12429.000
       5208.7537      19198.4505       5207.3035       11710.000
       5208.7573      19198.4372       5207.3071       11072.000
       5208.7609      19198.4239       5207.3107       10559.000
       5208.7644      19198.4110       5207.3142       10429.000
       5208.7680      19198.3978       5207.3178       10993.000
       5208.7715      19198.3849       5207.3213       11876.000
       5208.7751      19198.3716       5207.3249       12596.000
       5208.7787      19198.3583       5207.3285       13108.000
       5208.7822      19198.3454       5207.3320       13378.000
       5208.7858      19198.3322       5207.3356       13366.000
       5208.7893      19198.3193       5207.3391       13313.000
       5208.7929      19198.3060       5207.3427       13359.000
       5208.7965      19198.2927       5207.3463       13365.000
       5208.8000      19198.2798       5207.3498       13335.000
       5208.8036      19198.2666       5207.3534       13365.000
       5208.8071      19198.2537       5207.3569       13323.000
       5208.8107      19198.2404       5207.3605       13211.000
       5208.8143      19198.2271       5207.3641       13303.000
       5208.8178      19198.2142       5207.3676       13422.000
       5208.8214      19198.2010       5207.3712       12951.000
       5208.8249      19198.1881       5207.3747       11995.000
       5208.8285      19198.1748       5207.3783       11478.000
       5208.8321      19198.1615       5207.3819       11757.000
       5208.8356      19198.1486       5207.3854       12273.000
       5208.8392      19198.1354       5207.3890       12622.000
       5208.8427      19198.1225       5207.3925       12863.000
       5208.8463      19198.1092       5207.3961       12983.000
       5208.8499      19198.0959       5207.3997       12980.000
       5208.8534      19198.0830       5207.4032       13050.000
       5208.8570      19198.0697       5207.4068       13220.000
       5208.8605      19198.0568       5207.4103       13362.000
       5208.8641      19198.0436       5207.4139       13455.000
       5208.8677      19198.0303       5207.4175       13311.000
       5208.8712      19198.0174       5207.4210       12651.000
       5208.8748      19198.0041       5207.4246       11796.000
       5208.8783      19197.9912       5207.4281       11422.000
       5208.8819      19197.9780       5207.4317       11631.000
       5208.8855      19197.9647       5207.4353       12067.000
       5208.8890      19197.9518       5207.4388       12527.000
       5208.8926      19197.9385       5207.4424       12907.000
       5208.8961      19197.9256       5207.4459       13113.000
       5208.8997      19197.9124       5207.4495       13227.000
       5208.9033      19197.8991       5207.4531       13337.000
       5208.9068      19197.8862       5207.4566       13393.000
       5208.9104      19197.8729       5207.4602       13406.000
       5208.9139      19197.8600       5207.4637       13445.000
       5208.9175      19197.8468       5207.4673       13468.000
       5208.9211      19197.8335       5207.4709       13380.000
       5208.9246      19197.8206       5207.4744       13073.000
       5208.9282      19197.8073       5207.4780       12568.000
       5208.9317      19197.7944       5207.4815       12238.000
       5208.9353      19197.7812       5207.4851       12366.000
       5208.9389      19197.7679       5207.4887       12677.000
       5208.9424      19197.7550       5207.4922       12900.000
       5208.9460      19197.7417       5207.4958       13136.000
       5208.9495      19197.7288       5207.4993       13254.000
       5208.9531      19197.7156       5207.5029       13033.000
       5208.9567      19197.7023       5207.5065       12876.000
       5208.9602      19197.6894       5207.5100       13005.000
       5208.9638      19197.6761       5207.5136       12650.000
       5208.9674      19197.6629       5207.5172       11445.000
       5208.9709      19197.6500       5207.5206       10412.000
       5208.9745      19197.6367       5207.5242       10417.000
       5208.9780      19197.6238       5207.5277       11057.000
       5208.9816      19197.6105       5207.5313       11741.000
       5208.9852      19197.5973       5207.5349       12403.000
       5208.9887      19197.5844       5207.5384       12940.000
       5208.9923      19197.5711       5207.5420       13146.000
       5208.9958      19197.5582       5207.5455       13142.000
       5208.9994      19197.5449       5207.5491       13156.000
       5209.0030      19197.5317       5207.5527       13136.000
       5209.0065      19197.5188       5207.5562       12981.000
       5209.0101      19197.5055       5207.5598       12805.000
       5209.0136      19197.4926       5207.5633       12703.000
       5209.0172      19197.4793       5207.5669       12583.000
       5209.0208      19197.4661       5207.5705       12411.000
       5209.0243      19197.4532       5207.5740       12226.000
       5209.0279      19197.4399       5207.5776       11899.000
       5209.0314      19197.4270       5207.5811       11414.000
       5209.0350      19197.4137       5207.5847       11178.000
       5209.0386      19197.4005       5207.5883       11417.000
       5209.0421      19197.3876       5207.5918       11871.000
       5209.0457      19197.3743       5207.5954       12511.000
       5209.0492      19197.3614       5207.5989       13182.000
       5209.0528      19197.3481       5207.6025       12555.000
       5209.0564      19197.3349       5207.6061        9644.000
       5209.0599      19197.3220       5207.6096        5912.000
       5209.0635      19197.3087       5207.6132        3406.000
       5209.0670      19197.2958       5207.6167        1994.000
       5209.0706      19197.2825       5207.6203         828.000
       5209.0742      19197.2693       5207.6239         690.000
       5209.0777      19197.2564       5207.6274        2608.000
       5209.0813      19197.2431       5207.6310        5886.000
       5209.0849      19197.2298       5207.6346        9024.000
       5209.0884      19197.2169       5207.6381       11292.000
       5209.0920      19197.2037       5207.6417       12715.000
       5209.0955      19197.1908       5207.6452       13428.000
       5209.0991      19197.1775       5207.6488       13488.000
       5209.1027      19197.1642       5207.6524       13065.000
       5209.1062      19197.1513       5207.6559       12478.000
       5209.1098      19197.1381       5207.6595       11918.000
       5209.1133      19197.1252       5207.6630       11489.000
       5209.1169      19197.1119       5207.6666       11474.000
       5209.1205      19197.0986       5207.6702       11955.000
       5209.1240      19197.0857       5207.6737       12520.000
       5209.1276      19197.0725       5207.6773       12889.000
       5209.1311      19197.0596       5207.6808       13158.000
       5209.1347      19197.0463       5207.6844       13313.000
       5209.1383      19197.0330       5207.6880       13320.000
       5209.1418      19197.0201       5207.6915       13363.000
       5209.1454      19197.0069       5207.6951       13453.000
       5209.1489      19196.9940       5207.6986       13448.000
       5209.1525      19196.9807       5207.7022       13417.000
       5209.1561      19196.9674       5207.7058       13341.000
       5209.1596      19196.9545       5207.7093       13097.000
       5209.1632      19196.9413       5207.7129       12886.000
       5209.1667      19196.9284       5207.7164       12863.000
       5209.1703      19196.9151       5207.7200       12820.000
       5209.1739      19196.9018       5207.7236       12732.000
       5209.1774      19196.8889       5207.7271       12614.000
       5209.1810      19196.8757       5207.7307       12216.000
       5209.1845      19196.8628       5207.7342       11834.000
       5209.1881      19196.8495       5207.7378       12045.000
       5209.1917      19196.8362       5207.7414       12330.000
       5209.1952      19196.8233       5207.7449       12121.000
       5209.1988      19196.8101       5207.7485       12172.000
       5209.2024      19196.7968       5207.7521       12549.000
       5209.2059      19196.7839       5207.7556       11575.000
       5209.2095      19196.7706       5207.7592        8689.000
       5209.2130      19196.7577       5207.7627        5357.000
       5209.2166      19196.7445       5207.7663        2749.000
       5209.2202      19196.7312       5207.7699        1581.000
       5209.2237      19196.7183       5207.7734        2901.000
       5209.2273      19196.7050       5207.7770        6211.000
       5209.2308      19196.6921       5207.7805        9184.000
       5209.2344      19196.6789       5207.7841       10801.000
       5209.2380      19196.6656       5207.7877       11908.000
       5209.2415      19196.6527       5207.7912       12741.000
       5209.2451      19196.6395       5207.7948       12894.000
       5209.2486      19196.6266       5207.7983       12682.000
       5209.2522      19196.6133       5207.8019       12223.000
       5209.2558      19196.6000       5207.8055       10811.000
       5209.2593      19196.5871       5207.8090        8576.000
       5209.2629      19196.5739       5207.8126        7019.000
       5209.2664      19196.5610       5207.8161        7184.000
       5209.2700      19196.5477       5207.8197        8607.000
       5209.2736      19196.5344       5207.8233       10248.000
       5209.2771      19196.5215       5207.8268       11548.000
       5209.2807      19196.5083       5207.8304       12414.000
       5209.2843      19196.4950       5207.8340       12778.000
       5209.2878      19196.4821       5207.8375       12697.000
       5209.2914      19196.4688       5207.8411       12590.000
       5209.2949      19196.4559       5207.8446       12727.000
       5209.2985      19196.4427       5207.8482       12853.000
       5209.3021      19196.4294       5207.8518       12841.000
       5209.3056      19196.4165       5207.8553       12970.000
       5209.3092      19196.4032       5207.8589       13216.000
       5209.3127      19196.3903       5207.8624       13281.000
       5209.3163      19196.3771       5207.8660       13269.000
       5209.3199      19196.3638       5207.8696       13375.000
       5209.3234      19196.3509       5207.8731       13447.000
       5209.3270      19196.3376       5207.8767       13447.000
       5209.3305      19196.3247       5207.8802       13513.000
       5209.3341      19196.3115       5207.8838       13516.000
       5209.3377      19196.2982       5207.8874       13419.000
       5209.3412      19196.2853       5207.8909       13458.000
       5209.3448      19196.2721       5207.8944       13497.000
       5209.3484      19196.2588       5207.8980       13236.000
       5209.3519      19196.2459       5207.9015       12944.000
       5209.3555      19196.2326       5207.9051       12788.000
       5209.3590      19196.2197       5207.9086       12272.000
       5209.3626      19196.2065       5207.9122       11341.000
       5209.3662      19196.1932       5207.9158       10766.000
       5209.3697      19196.1803       5207.9193       10878.000
       5209.3733      19196.1670       5207.9229       11281.000
       5209.3768      19196.1541       5207.9264       11788.000
       5209.3804      19196.1409       5207.9300       12431.000
       5209.3840      19196.1276       5207.9336       12964.000
       5209.3875      19196.1147       5207.9371       13172.000
       5209.3911      19196.1014       5207.9407       13225.000
       5209.3946      19196.0885       5207.9442       13325.000
       5209.3982      19196.0753       5207.9478       13367.000
       5209.4018      19196.0620       5207.9514       13200.000
       5209.4053      19196.0491       5207.9549       13008.000
       5209.4089      19196.0358       5207.9585       13079.000
       5209.4124      19196.0230       5207.9620       13289.000
       5209.4160      19196.0097       5207.9656       13337.000
       5209.4196      19195.9964       5207.9692       13328.000
       5209.4231      19195.9835       5207.9727       13417.000
       5209.4267      19195.9703       5207.9763       13281.000
       5209.4303      19195.9570       5207.9799       12720.000
       5209.4338      19195.9441       5207.9834       12199.000
       5209.4374      19195.9308       5207.9870       12164.000
       5209.4409      19195.9179       5207.9905       12464.000
       5209.4445      19195.9047       5207.9941       12780.000
       5209.4481      19195.8914       5207.9977       13041.000
       5209.4516      19195.8785       5208.0012       13249.000
       5209.4552      19195.8652       5208.0048       13354.000
       5209.4587      19195.8523       5208.0083       13339.000
       5209.4623      19195.8391       5208.0119       13154.000
       5209.4659      19195.8258       5208.0155       12622.000
       5209.4694      19195.8129       5208.0190       11759.000
       5209.4730      19195.7997       5208.0226       10914.000
       5209.4765      19195.7868       5208.0261       10312.000
       5209.4801      19195.7735       5208.0297       10021.000
       5209.4837      19195.7602       5208.0333       10178.000
       5209.4872      19195.7473       5208.0368       10143.000
       5209.4908      19195.7341       5208.0404        8545.000
       5209.4944      19195.7208       5208.0440        5922.000
       5209.4979      19195.7079       5208.0475        4900.000
       5209.5015      19195.6946       5208.0511        5848.000
       5209.5050      19195.6817       5208.0546        6152.000
       5209.5086      19195.6685       5208.0582        5078.000
       5209.5122      19195.6552       5208.0618        4497.000
       5209.5157      19195.6423       5208.0653        4614.000
       5209.5193      19195.6290       5208.0689        4000.000
       5209.5228      19195.6162       5208.0724        2915.000
       5209.5264      19195.6029       5208.0760        2796.000
       5209.5300      19195.5896       5208.0796        4230.000
       5209.5335      19195.5767       5208.0831        6848.000
       5209.5371      19195.5635       5208.0867        9153.000
       5209.5407      19195.5502       5208.0903        9482.000
       5209.5442      19195.5373       5208.0938        8495.000
       5209.5478      19195.5240       5208.0974        7902.000
       5209.5513      19195.5111       5208.1009        7097.000
       5209.5549      19195.4979       5208.1045        4956.000
       5209.5585      19195.4846       5208.1081        3077.000
       5209.5620      19195.4717       5208.1116        3504.000
       5209.5656      19195.4584       5208.1152        5743.000
       5209.5691      19195.4456       5208.1187        8304.000
       5209.5727      19195.4323       5208.1223       10559.000
       5209.5763      19195.4190       5208.1259       12239.000
       5209.5798      19195.4061       5208.1294       13096.000
       5209.5834      19195.3929       5208.1330       13271.000
       5209.5869      19195.3800       5208.1365       13261.000
       5209.5905      19195.3667       5208.1401       13476.000
       5209.5941      19195.3534       5208.1437       13444.000
       5209.5976      19195.3405       5208.1472       11933.000
       5209.6012      19195.3273       5208.1508        8676.000
       5209.6048      19195.3140       5208.1544        5115.000
       5209.6083      19195.3011       5208.1579        2958.000
       5209.6119      19195.2878       5208.1615        3062.000
       5209.6154      19195.2750       5208.1650        5314.000
       5209.6190      19195.2617       5208.1686        8460.000
       5209.6226      19195.2484       5208.1722       10910.000
       5209.6261      19195.2355       5208.1757       12247.000
       5209.6297      19195.2223       5208.1793       12965.000
       5209.6332      19195.2094       5208.1828       13194.000
       5209.6368      19195.1961       5208.1864       12956.000
       5209.6404      19195.1828       5208.1900       12789.000
       5209.6439      19195.1699       5208.1935       12970.000
       5209.6475      19195.1567       5208.1971       13109.000
       5209.6511      19195.1434       5208.2007       13130.000
       5209.6546      19195.1305       5208.2042       13396.000
       5209.6582      19195.1173       5208.2078       13490.000
       5209.6617      19195.1044       5208.2113       12502.000
       5209.6653      19195.0911       5208.2149       10854.000
       5209.6689      19195.0778       5208.2185       10011.000
       5209.6724      19195.0649       5208.2220       10372.000
       5209.6760      19195.0517       5208.2256       11209.000
       5209.6795      19195.0388       5208.2291       12102.000
       5209.6831      19195.0255       5208.2327       12871.000
       5209.6867      19195.0122       5208.2363       13243.000
       5209.6902      19194.9993       5208.2398       13352.000
       5209.6938      19194.9861       5208.2434       13354.000
       5209.6974      19194.9728       5208.2470       13071.000
       5209.7009      19194.9599       5208.2505       12736.000
       5209.7045      19194.9467       5208.2541       12273.000
       5209.7080      19194.9338       5208.2576       10345.000
       5209.7116      19194.9205       5208.2612        6782.000
       5209.7152      19194.9072       5208.2648        4184.000
       5209.7187      19194.8943       5208.2683        4546.000
       5209.7223      19194.8811       5208.2718        6913.000
       5209.7258      19194.8682       5208.2753        9568.000
       5209.7294      19194.8549       5208.2789       11614.000
       5209.7330      19194.8417       5208.2825       12685.000
       5209.7365      19194.8288       5208.2860       13117.000
       5209.7401      19194.8155       5208.2896       13022.000
       5209.7437      19194.8022       5208.2932       11433.000
       5209.7472      19194.7893       5208.2967        8556.000
       5209.7508      19194.7761       5208.3003        6708.000
       5209.7543      19194.7632       5208.3038        7075.000
       5209.7579      19194.7499       5208.3074        8603.000
       5209.7615      19194.7366       5208.3110       10371.000
       5209.7650      19194.7238       5208.3145       11907.000
       5209.7686      19194.7105       5208.3181       12515.000
       5209.7721      19194.6976       5208.3216       12410.000
       5209.7757      19194.6843       5208.3252       12310.000
       5209.7793      19194.6711       5208.3288       11853.000
       5209.7828      19194.6582       5208.3323       10644.000
       5209.7864      19194.6449       5208.3359        9057.000
       5209.7900      19194.6316       5208.3395        6893.000
       5209.7935      19194.6188       5208.3430        4283.000
       5209.7971      19194.6055       5208.3466        3256.000
       5209.8006      19194.5926       5208.3501        5057.000
       5209.8042      19194.5793       5208.3537        7977.000
       5209.8078      19194.5661       5208.3573       10209.000
       5209.8113      19194.5532       5208.3608       11717.000
       5209.8149      19194.5399       5208.3644       12455.000
       5209.8184      19194.5270       5208.3679       12247.000
       5209.8220      19194.5137       5208.3715       11988.000
       5209.8256      19194.5005       5208.3751       12241.000
       5209.8291      19194.4876       5208.3786       12156.000
       5209.8327      19194.4743       5208.3822       11290.000
       5209.8363      19194.4611       5208.3858       10375.000
       5209.8398      19194.4482       5208.3893        9866.000
       5209.8434      19194.4349       5208.3929        9698.000
       5209.8469      19194.4220       5208.3964       10033.000
       5209.8505      19194.4087       5208.4000       10777.000
       5209.8541      19194.3955       5208.4036       11274.000
       5209.8576      19194.3826       5208.4071       11320.000
       5209.8612      19194.3693       5208.4107       11462.000
       5209.8647      19194.3564       5208.4142       12001.000
       5209.8683      19194.3432       5208.4178       12628.000
       5209.8719      19194.3299       5208.4214       13041.000
       5209.8754      19194.3170       5208.4249       13290.000
       5209.8790      19194.3037       5208.4285       13471.000
       5209.8826      19194.2905       5208.4321       13466.000
       5209.8861      19194.2776       5208.4356       13193.000
       5209.8897      19194.2643       5208.4392       12907.000
       5209.8932      19194.2514       5208.4427       12858.000
       5209.8968      19194.2382       5208.4463       12929.000
       5209.9004      19194.2249       5208.4499       13023.000
       5209.9039      19194.2120       5208.4534       13208.000
       5209.9075      19194.1987       5208.4570       13257.000
       5209.9110      19194.1859       5208.4605       13002.000
       5209.9146      19194.1726       5208.4641       12895.000
       5209.9182      19194.1593       5208.4677       13108.000
       5209.9217      19194.1464       5208.4712       13043.000
       5209.9253      19194.1332       5208.4748       12576.000
       5209.9289      19194.1199       5208.4784       11948.000
       5209.9324      19194.1070       5208.4819       10325.000
       5209.9360      19194.0937       5208.4855        7141.000
       5209.9395      19194.0809       5208.4890        4320.000
       5209.9431      19194.0676       5208.4926        4185.000
       5209.9467      19194.0543       5208.4962        6352.000
       5209.9502      19194.0414       5208.4997        9008.000
       5209.9538      19194.0282       5208.5033       11266.000
       5209.9574      19194.0149       5208.5069       12775.000
       5209.9609      19194.0020       5208.5104       13320.000
       5209.9645      19193.9887       5208.5140       13402.000
       5209.9680      19193.9759       5208.5175       13539.000
       5209.9716      19193.9626       5208.5211       13549.000
       5209.9752      19193.9493       5208.5247       13367.000
       5209.9787      19193.9364       5208.5282       13275.000
       5209.9823      19193.9232       5208.5318       13207.000
       5209.9858      19193.9103       5208.5353       13079.000
       5209.9894      19193.8970       5208.5389       13126.000
       5209.9930      19193.8838       5208.5425       13241.000
       5209.9965      19193.8709       5208.5460       13150.000
       5210.0001      19193.8576       5208.5496       13105.000
       5210.0037      19193.8443       5208.5532       13261.000
       5210.0072      19193.8314       5208.5567       13258.000
       5210.0108      19193.8182       5208.5603       13113.000
       5210.0143      19193.8053       5208.5638       13175.000
       5210.0179      19193.7920       5208.5674       13260.000
       5210.0215      19193.7788       5208.5710       13143.000
       5210.0250      19193.7659       5208.5745       13125.000
       5210.0286      19193.7526       5208.5781       13239.000
       5210.0322      19193.7393       5208.5817       13184.000
       5210.0357      19193.7264       5208.5852       13174.000
       5210.0393      19193.7132       5208.5888       13389.000
       5210.0428      19193.7003       5208.5923       13249.000
       5210.0464      19193.6870       5208.5959       12518.000
       5210.0500      19193.6738       5208.5995       11855.000
       5210.0535      19193.6609       5208.6030       11291.000
       5210.0571      19193.6476       5208.6066        9699.000
       5210.0606      19193.6347       5208.6101        6634.000
       5210.0642      19193.6215       5208.6137        3629.000
       5210.0678      19193.6082       5208.6173        2839.000
       5210.0713      19193.5953       5208.6208        4737.000
       5210.0749      19193.5820       5208.6244        7801.000
       5210.0785      19193.5688       5208.6280       10469.000
       5210.0820      19193.5559       5208.6315       12306.000
       5210.0856      19193.5426       5208.6351       13234.000
       5210.0891      19193.5297       5208.6386       13205.000
       5210.0927      19193.5165       5208.6422       12701.000
       5210.0963      19193.5032       5208.6457       12120.000
       5210.0998      19193.4903       5208.6492       11301.000
       5210.1034      19193.4770       5208.6528       10572.000
       5210.1070      19193.4638       5208.6564       10649.000
       5210.1105      19193.4509       5208.6599       11153.000
       5210.1141      19193.4376       5208.6635       11229.000
       5210.1176      19193.4247       5208.6670       11186.000
       5210.1212      19193.4115       5208.6706       11646.000
       5210.1248      19193.3982       5208.6742       12225.000
       5210.1283      19193.3853       5208.6777       12425.000
       5210.1319      19193.3721       5208.6813       12430.000
       5210.1354      19193.3592       5208.6848       12497.000
       5210.1390      19193.3459       5208.6884       12690.000
       5210.1426      19193.3326       5208.6920       12998.000
       5210.1461      19193.3197       5208.6955       13135.000
       5210.1497      19193.3065       5208.6991       12819.000
       5210.1533      19193.2932       5208.7027       12295.000
       5210.1568      19193.2803       5208.7062       12049.000
       5210.1604      19193.2671       5208.7098       12252.000
       5210.1639      19193.2542       5208.7133       12686.000
       5210.1675      19193.2409       5208.7169       13049.000
       5210.1711      19193.2276       5208.7205       13290.000
       5210.1746      19193.2148       5208.7240       13474.000
       5210.1782      19193.2015       5208.7276       13479.000
       5210.1818      19193.1882       5208.7312       13339.000
       5210.1853      19193.1753       5208.7347       13357.000
       5210.1889      19193.1621       5208.7383       13406.000
       5210.1924      19193.1492       5208.7418       13125.000
       5210.1960      19193.1359       5208.7454       12757.000
       5210.1996      19193.1227       5208.7490       12627.000
       5210.2031      19193.1098       5208.7525       12635.000
       5210.2067      19193.0965       5208.7561       12930.000
       5210.2103      19193.0832       5208.7597       13378.000
       5210.2138      19193.0703       5208.7632       12527.000
       5210.2174      19193.0571       5208.7668        9433.000
       5210.2209      19193.0442       5208.7703        5585.000
       5210.2245      19193.0309       5208.7739        3197.000
       5210.2281      19193.0177       5208.7775        3110.000
       5210.2316      19193.0048       5208.7810        5071.000
       5210.2352      19192.9915       5208.7846        8099.000
       5210.2388      19192.9783       5208.7882       10743.000
       5210.2423      19192.9654       5208.7917       12324.000
       5210.2459      19192.9521       5208.7953       13120.000
       5210.2494      19192.9392       5208.7988       13343.000
       5210.2530      19192.9259       5208.8024       13209.000
       5210.2566      19192.9127       5208.8060       13202.000
       5210.2601      19192.8998       5208.8095       13292.000
       5210.2637      19192.8865       5208.8131       13082.000
       5210.2672      19192.8736       5208.8166       12778.000
       5210.2708      19192.8604       5208.8202       12773.000
       5210.2744      19192.8471       5208.8238       12864.000
       5210.2779      19192.8342       5208.8273       12773.000
       5210.2815      19192.8210       5208.8309       12667.000
       5210.2851      19192.8077       5208.8345       12790.000
       5210.2886      19192.7948       5208.8380       13042.000
       5210.2922      19192.7815       5208.8416       13032.000
       5210.2957      19192.7687       5208.8451       12595.000
       5210.2993      19192.7554       5208.8487       12138.000
       5210.3029      19192.7421       5208.8523       12046.000
       5210.3064      19192.7292       5208.8558       12198.000
       5210.3100      19192.7160       5208.8594       12471.000
       5210.3136      19192.7027       5208.8630       12897.000
       5210.3171      19192.6898       5208.8665       13243.000
       5210.3207      19192.6766       5208.8701       13355.000
       5210.3242      19192.6637       5208.8736       13463.000
       5210.3278      19192.6504       5208.8772       13498.000
       5210.3314      19192.6372       5208.8808       13033.000
       5210.3349      19192.6243       5208.8843       12233.000
       5210.3385      19192.6110       5208.8879       11795.000
       5210.3421      19192.5977       5208.8915       11958.000
       5210.3456      19192.5848       5208.8950       12391.000
       5210.3492      19192.5716       5208.8986       12824.000
       5210.3527      19192.5587       5208.9021       13205.000
       5210.3563      19192.5454       5208.9057       13427.000
       5210.3599      19192.5322       5208.9093       13342.000
       5210.3634      19192.5193       5208.9128       13065.000
       5210.3670      19192.5060       5208.9164       12903.000
       5210.3706      19192.4928       5208.9200       12930.000
       5210.3741      19192.4799       5208.9235       13004.000
       5210.3777      19192.4666       5208.9271       13118.000
       5210.3812      19192.4537       5208.9306       13296.000
       5210.3848      19192.4405       5208.9342       13438.000
       5210.3884      19192.4272       5208.9378       13452.000
       5210.3919      19192.4143       5208.9413       13274.000
       5210.3955      19192.4010       5208.9449       12977.000
       5210.3991      19192.3878       5208.9485       12861.000
       5210.4026      19192.3749       5208.9520       12934.000
       5210.4062      19192.3616       5208.9556       12893.000
       5210.4097      19192.3487       5208.9591       12977.000
       5210.4133      19192.3355       5208.9627       13278.000
       5210.4169      19192.3222       5208.9663       12428.000
       5210.4204      19192.3093       5208.9698        9489.000
       5210.4240      19192.2961       5208.9734        6359.000
       5210.4276      19192.2828       5208.9770        5612.000
       5210.4311      19192.2699       5208.9805        7231.000
       5210.4347      19192.2566       5208.9841        9511.000
       5210.4382      19192.2438       5208.9876       11393.000
       5210.4418      19192.2305       5208.9912       12581.000
       5210.4454      19192.2172       5208.9948       12947.000
       5210.4489      19192.2043       5208.9983       12545.000
       5210.4525      19192.1911       5209.0019       11575.000
       5210.4561      19192.1778       5209.0055       10358.000
       5210.4596      19192.1649       5209.0090        9388.000
       5210.4632      19192.1517       5209.0126        9170.000
       5210.4667      19192.1388       5209.0161        9775.000
       5210.4703      19192.1255       5209.0197       10380.000
       5210.4739      19192.1123       5209.0232       10007.000
       5210.4774      19192.0994       5209.0267        9146.000
       5210.4810      19192.0861       5209.0303        9068.000
       5210.4846      19192.0728       5209.0339        9650.000
       5210.4881      19192.0600       5209.0374       10246.000
       5210.4917      19192.0467       5209.0410       11203.000
       5210.4952      19192.0338       5209.0445       11844.000
       5210.4988      19192.0205       5209.0481       10149.000
       5210.5024      19192.0073       5209.0517        6710.000
       5210.5059      19191.9944       5209.0552        4771.000
       5210.5095      19191.9811       5209.0588        5506.000
       5210.5131      19191.9679       5209.0624        7399.000
       5210.5166      19191.9550       5209.0659        8928.000
       5210.5202      19191.9417       5209.0695        8747.000
       5210.5237      19191.9288       5209.0730        6360.000
       5210.5273      19191.9156       5209.0766        3795.000
       5210.5309      19191.9023       5209.0802        2885.000
       5210.5344      19191.8894       5209.0837        2500.000
       5210.5380      19191.8762       5209.0873        1933.000
       5210.5416      19191.8629       5209.0909        2885.000
       5210.5451      19191.8500       5209.0944        5324.000
       5210.5487      19191.8367       5209.0980        6527.000
       5210.5522      19191.8239       5209.1015        5611.000
       5210.5558      19191.8106       5209.1051        4413.000
       5210.5594      19191.7973       5209.1087        4289.000
       5210.5629      19191.7844       5209.1122        5397.000
       5210.5665      19191.7712       5209.1158        7431.000
       5210.5701      19191.7579       5209.1194        9003.000
       5210.5736      19191.7450       5209.1229        8370.000
       5210.5772      19191.7318       5209.1265        5746.000
       5210.5807      19191.7189       5209.1300        3380.000
       5210.5843      19191.7056       5209.1336        3285.000
       5210.5879      19191.6924       5209.1372        5583.000
       5210.5914      19191.6795       5209.1407        8708.000
       5210.5950      19191.6662       5209.1443       10852.000
       5210.5986      19191.6530       5209.1479       11275.000
       5210.6021      19191.6401       5209.1514       10517.000
       5210.6057      19191.6268       5209.1550        9894.000
       5210.6092      19191.6139       5209.1585       10276.000
       5210.6128      19191.6007       5209.1621       10691.000
       5210.6164      19191.5874       5209.1657        9589.000
       5210.6199      19191.5745       5209.1692        7803.000
       5210.6235      19191.5612       5209.1728        7471.000
       5210.6271      19191.5480       5209.1764        8146.000
       5210.6306      19191.5351       5209.1799        7769.000
       5210.6342      19191.5218       5209.1835        6693.000
       5210.6377      19191.5089       5209.1870        6751.000
       5210.6413      19191.4957       5209.1906        8042.000
       5210.6449      19191.4824       5209.1942        9781.000
       5210.6484      19191.4695       5209.1977       11640.000
       5210.6520      19191.4563       5209.2013       12588.000
       5210.6556      19191.4430       5209.2049       11692.000
       5210.6591      19191.4301       5209.2084       10038.000
       5210.6627      19191.4169       5209.2120        8774.000
       5210.6663      19191.4036       5209.2156        7018.000
       5210.6698      19191.3907       5209.2191        4345.000
       5210.6734      19191.3775       5209.2227        2535.000
       5210.6769      19191.3646       5209.2262        3021.000
       5210.6805      19191.3513       5209.2298        5261.000
       5210.6841      19191.3380       5209.2334        8160.000
       5210.6876      19191.3252       5209.2369       10673.000
       5210.6912      19191.3119       5209.2405       11407.000
       5210.6948      19191.2986       5209.2441        9945.000
       5210.6983      19191.2857       5209.2476        8147.000
       5210.7019      19191.2725       5209.2512        8202.000
       5210.7054      19191.2596       5209.2547        9668.000
       5210.7090      19191.2463       5209.2583       10398.000
       5210.7126      19191.2331       5209.2619       10004.000
       5210.7161      19191.2202       5209.2654        9765.000
       5210.7197      19191.2069       5209.2690        9621.000
       5210.7233      19191.1937       5209.2726        8701.000
       5210.7268      19191.1808       5209.2761        7894.000
       5210.7304      19191.1675       5209.2797        8108.000
       5210.7339      19191.1546       5209.2832        7677.000
       5210.7375      19191.1414       5209.2868        5307.000
       5210.7411      19191.1281       5209.2904        3181.000
       5210.7446      19191.1152       5209.2939        3750.000
       5210.7482      19191.1020       5209.2975        6224.000
       5210.7518      19191.0887       5209.3011        8746.000
       5210.7553      19191.0758       5209.3046       10943.000
       5210.7589      19191.0626       5209.3082       12363.000
       5210.7624      19191.0497       5209.3117       11526.000
       5210.7660      19191.0364       5209.3153        8588.000
       5210.7696      19191.0231       5209.3189        6340.000
       5210.7731      19191.0103       5209.3224        6544.000
       5210.7767      19190.9970       5209.3260        7549.000
       5210.7803      19190.9837       5209.3296        7380.000
       5210.7838      19190.9708       5209.3331        6881.000
       5210.7874      19190.9576       5209.3367        7731.000
       5210.7910      19190.9443       5209.3403        9353.000
       5210.7945      19190.9314       5209.3438        9830.000
       5210.7981      19190.9182       5209.3474        8695.000
       5210.8016      19190.9053       5209.3509        7360.000
       5210.8052      19190.8920       5209.3545        7232.000
       5210.8088      19190.8788       5209.3581        8372.000
       5210.8123      19190.8659       5209.3616       10071.000
       5210.8159      19190.8526       5209.3652       11729.000
       5210.8195      19190.8394       5209.3688       12796.000
       5210.8230      19190.8265       5209.3723       13043.000
       5210.8266      19190.8132       5209.3759       13104.000
       5210.8301      19190.8003       5209.3794       13366.000
       5210.8337      19190.7871       5209.3830       13009.000
       5210.8373      19190.7738       5209.3866       11496.000
       5210.8408      19190.7609       5209.3901        9452.000
       5210.8444      19190.7477       5209.3937        7356.000
       5210.8480      19190.7344       5209.3972        5623.000
       5210.8515      19190.7215       5209.4007        5495.000
       5210.8551      19190.7083       5209.4043        7381.000
       5210.8586      19190.6954       5209.4078        9800.000
       5210.8622      19190.6821       5209.4114       11548.000
       5210.8658      19190.6689       5209.4150       12673.000
       5210.8693      19190.6560       5209.4185       13226.000
       5210.8729      19190.6427       5209.4221       13368.000
       5210.8765      19190.6294       5209.4257       13430.000
       5210.8800      19190.6166       5209.4292       12657.000
       5210.8836      19190.6033       5209.4328       10476.000
       5210.8872      19190.5900       5209.4364        8627.000
       5210.8907      19190.5772       5209.4399        8871.000
       5210.8943      19190.5639       5209.4435       10301.000
       5210.8978      19190.5510       5209.4470       11502.000
       5210.9014      19190.5377       5209.4506       12574.000
       5210.9050      19190.5245       5209.4542       13457.000
       5210.9085      19190.5116       5209.4577       13515.000
       5210.9121      19190.4983       5209.4613       13242.000
       5210.9157      19190.4851       5209.4649       13446.000
       5210.9192      19190.4722       5209.4684       13274.000
       5210.9228      19190.4589       5209.4720       11629.000
       5210.9263      19190.4460       5209.4755        9387.000
       5210.9299      19190.4328       5209.4791        7915.000
       5210.9335      19190.4195       5209.4827        6764.000
       5210.9370      19190.4066       5209.4862        5173.000
       5210.9406      19190.3934       5209.4898        4378.000
       5210.9442      19190.3801       5209.4934        5782.000
       5210.9477      19190.3672       5209.4969        8286.000
       5210.9513      19190.3540       5209.5005        9927.000
       5210.9549      19190.3407       5209.5041       10465.000
       5210.9584      19190.3278       5209.5076       10554.000
       5210.9620      19190.3146       5209.5112       10615.000
       5210.9655      19190.3017       5209.5147       11263.000
       5210.9691      19190.2884       5209.5183       12320.000
       5210.9727      19190.2752       5209.5219       12028.000
       5210.9762      19190.2623       5209.5254        9722.000
       5210.9798      19190.2490       5209.5290        7436.000
       5210.9834      19190.2358       5209.5326        7019.000
       5210.9869      19190.2229       5209.5361        8152.000
       5210.9905      19190.2096       5209.5397        9869.000
       5210.9940      19190.1967       5209.5432       11507.000
       5210.9976      19190.1835       5209.5468       12470.000
       5211.0012      19190.1702       5209.5504       12822.000
       5211.0047      19190.1573       5209.5539       13097.000
       5211.0083      19190.1441       5209.5575       13266.000
       5211.0119      19190.1308       5209.5611       13041.000
       5211.0154      19190.1179       5209.5646       12374.000
       5211.0190      19190.1047       5209.5682       11202.000
       5211.0226      19190.0914       5209.5718       10133.000
       5211.0261      19190.0785       5209.5753       10271.000
       5211.0297      19190.0653       5209.5789       10847.000
       5211.0332      19190.0524       5209.5824        9777.000
       5211.0368      19190.0391       5209.5860        7524.000
       5211.0404      19190.0259       5209.5896        6647.000
       5211.0439      19190.0130       5209.5931        7658.000
       5211.0475      19189.9997       5209.5967        9130.000
       5211.0511      19189.9865       5209.6003       10465.000
       5211.0546      19189.9736       5209.6038       11538.000
       5211.0582      19189.9603       5209.6074       11901.000
       5211.0618      19189.9470       5209.6110       11827.000
       5211.0653      19189.9342       5209.6145       11767.000
       5211.0689      19189.9209       5209.6181       11200.000
       5211.0724      19189.9080       5209.6216        9825.000
       5211.0760      19189.8948       5209.6252        8177.000
       5211.0796      19189.8815       5209.6288        6577.000
       5211.0831      19189.8686       5209.6323        5581.000
       5211.0867      19189.8554       5209.6359        6393.000
       5211.0903      19189.8421       5209.6395        8807.000
       5211.0938      19189.8292       5209.6430       10666.000
       5211.0974      19189.8159       5209.6466       10289.000
       5211.1009      19189.8031       5209.6501        7733.000
       5211.1045      19189.7898       5209.6537        4468.000
       5211.1081      19189.7765       5209.6573        2923.000
       5211.1116      19189.7637       5209.6608        4395.000
       5211.1152      19189.7504       5209.6644        7438.000
       5211.1188      19189.7371       5209.6680       10103.000
       5211.1223      19189.7243       5209.6715       12008.000
       5211.1259      19189.7110       5209.6751       13072.000
       5211.1295      19189.6977       5209.6787       13230.000
       5211.1330      19189.6849       5209.6822       13324.000
       5211.1366      19189.6716       5209.6858       13291.000
       5211.1401      19189.6587       5209.6893       11426.000
       5211.1437      19189.6455       5209.6929        7868.000
       5211.1473      19189.6322       5209.6965        5455.000
       5211.1508      19189.6193       5209.7000        5718.000
       5211.1544      19189.6060       5209.7036        7497.000
       5211.1580      19189.5928       5209.7072        9413.000
       5211.1615      19189.5799       5209.7107       10871.000
       5211.1651      19189.5666       5209.7143       11675.000
       5211.1687      19189.5534       5209.7179       12146.000
       5211.1722      19189.5405       5209.7214       12534.000
       5211.1758      19189.5272       5209.7250       12690.000
       5211.1793      19189.5144       5209.7285       12965.000
       5211.1829      19189.5011       5209.7321       13503.000
       5211.1865      19189.4878       5209.7357       12928.000
       5211.1900      19189.4750       5209.7392       10328.000
       5211.1936      19189.4617       5209.7428        7394.000
       5211.1972      19189.4484       5209.7464        6327.000
       5211.2007      19189.4356       5209.7499        7315.000
       5211.2043      19189.4223       5209.7535        9300.000
       5211.2079      19189.4090       5209.7571       11319.000
       5211.2114      19189.3962       5209.7606       12675.000
       5211.2150      19189.3829       5209.7642       13218.000
       5211.2185      19189.3700       5209.7677       13339.000
       5211.2221      19189.3568       5209.7712       13368.000
       5211.2257      19189.3435       5209.7748       13394.000
       5211.2292      19189.3306       5209.7783       13419.000
       5211.2328      19189.3174       5209.7819       13416.000
       5211.2364      19189.3041       5209.7855       13464.000
       5211.2399      19189.2912       5209.7890       13516.000
       5211.2435      19189.2780       5209.7926       13267.000
       5211.2471      19189.2647       5209.7962       12866.000
       5211.2506      19189.2518       5209.7997       12744.000
       5211.2542      19189.2386       5209.8033       12321.000
       5211.2577      19189.2257       5209.8068       10526.000
       5211.2613      19189.2124       5209.8104        7545.000
       5211.2649      19189.1992       5209.8140        4418.000
       5211.2684      19189.1863       5209.8175        2014.000
       5211.2720      19189.1730       5209.8211        1493.000
       5211.2756      19189.1598       5209.8247        3667.000
       5211.2791      19189.1469       5209.8282        7323.000
       5211.2827      19189.1336       5209.8318       10324.000
       5211.2863      19189.1204       5209.8354       12049.000
       5211.2898      19189.1075       5209.8389       13015.000
       5211.2934      19189.0942       5209.8425       13354.000
       5211.2969      19189.0813       5209.8460       13201.000
       5211.3005      19189.0681       5209.8496       13226.000
       5211.3041      19189.0548       5209.8532       13547.000
       5211.3076      19189.0419       5209.8567       13010.000
       5211.3112      19189.0287       5209.8603       10673.000
       5211.3148      19189.0154       5209.8639        7692.000
       5211.3183      19189.0025       5209.8674        6458.000
       5211.3219      19188.9893       5209.8710        7646.000
       5211.3255      19188.9760       5209.8746        9262.000
       5211.3290      19188.9631       5209.8781        8980.000
       5211.3326      19188.9499       5209.8817        6718.000
       5211.3361      19188.9370       5209.8852        4709.000
       5211.3397      19188.9237       5209.8888        4874.000
       5211.3433      19188.9105       5209.8924        6436.000
       5211.3468      19188.8976       5209.8959        7490.000
       5211.3504      19188.8843       5209.8995        8092.000
       5211.3540      19188.8711       5209.9031        9257.000
       5211.3575      19188.8582       5209.9066       10525.000
       5211.3611      19188.8449       5209.9102       11255.000
       5211.3647      19188.8317       5209.9138       11790.000
       5211.3682      19188.8188       5209.9173       11774.000
       5211.3718      19188.8055       5209.9209       10817.000
       5211.3753      19188.7926       5209.9244       10334.000
       5211.3789      19188.7794       5209.9280       10904.000
       5211.3825      19188.7661       5209.9316       10414.000
       5211.3860      19188.7532       5209.9351        7934.000
       5211.3896      19188.7400       5209.9387        5486.000
       5211.3932      19188.7267       5209.9423        4614.000
       5211.3967      19188.7138       5209.9458        5308.000
       5211.4003      19188.7006       5209.9494        7398.000
       5211.4039      19188.6873       5209.9530        9598.000
       5211.4074      19188.6744       5209.9565        9539.000
       5211.4110      19188.6612       5209.9601        6838.000
       5211.4145      19188.6483       5209.9636        3808.000
       5211.4181      19188.6350       5209.9672        2766.000
       5211.4217      19188.6218       5209.9708        4100.000
       5211.4252      19188.6089       5209.9743        6359.000
       5211.4288      19188.5956       5209.9779        8007.000
       5211.4324      19188.5824       5209.9815        9047.000
       5211.4359      19188.5695       5209.9850        9659.000
       5211.4395      19188.5563       5209.9886        8776.000
       5211.4431      19188.5430       5209.9922        6398.000
       5211.4466      19188.5301       5209.9957        4812.000
       5211.4502      19188.5169       5209.9993        5459.000
       5211.4537      19188.5040       5210.0028        7453.000
       5211.4573      19188.4907       5210.0064        9652.000
       5211.4609      19188.4775       5210.0100       11488.000
       5211.4644      19188.4646       5210.0135       12509.000
       5211.4680      19188.4513       5210.0171       12886.000
       5211.4716      19188.4381       5210.0207       13138.000
       5211.4751      19188.4252       5210.0242       13262.000
       5211.4787      19188.4119       5210.0278       13181.000
       5211.4823      19188.3987       5210.0314       13083.000
       5211.4858      19188.3858       5210.0349       12995.000
       5211.4894      19188.3725       5210.0385       12983.000
       5211.4930      19188.3593       5210.0421       13172.000
       5211.4965      19188.3464       5210.0456       13328.000
       5211.5001      19188.3331       5210.0492       13382.000
       5211.5036      19188.3202       5210.0527       13533.000
       5211.5072      19188.3070       5210.0563       13549.000
       5211.5108      19188.2937       5210.0599       13424.000
       5211.5143      19188.2808       5210.0634       13513.000
       5211.5179      19188.2676       5210.0670       12804.000
       5211.5215      19188.2543       5210.0706       10055.000
       5211.5250      19188.2414       5210.0741        6942.000
       5211.5286      19188.2282       5210.0777        6186.000
       5211.5322      19188.2149       5210.0813        7626.000
       5211.5357      19188.2020       5210.0848        9558.000
       5211.5393      19188.1888       5210.0884       11404.000
       5211.5428      19188.1759       5210.0919       12862.000
       5211.5464      19188.1627       5210.0955       13444.000
       5211.5500      19188.1494       5210.0991       13472.000
       5211.5535      19188.1365       5210.1026       13463.000
       5211.5571      19188.1233       5210.1062       13468.000
       5211.5607      19188.1100       5210.1098       13560.000
       5211.5642      19188.0971       5210.1133       13597.000
       5211.5678      19188.0839       5210.1169       13393.000
       5211.5714      19188.0706       5210.1205       13466.000
       5211.5749      19188.0577       5210.1240       13694.000
       5211.5785      19188.0445       5210.1276       12564.000
       5211.5821      19188.0312       5210.1312        9784.000
       5211.5856      19188.0183       5210.1347        6923.000
       5211.5892      19188.0051       5210.1383        4698.000
       5211.5927      19187.9922       5210.1418        3061.000
       5211.5963      19187.9789       5210.1454        3128.000
       5211.5999      19187.9657       5210.1489        5582.000
       5211.6034      19187.9528       5210.1524        8756.000
       5211.6070      19187.9395       5210.1560       10317.000
       5211.6106      19187.9263       5210.1596        9384.000
       5211.6141      19187.9134       5210.1631        7025.000
       5211.6177      19187.9001       5210.1667        5598.000
       5211.6213      19187.8869       5210.1703        6421.000
       5211.6248      19187.8740       5210.1738        8378.000
       5211.6284      19187.8607       5210.1774        9755.000
       5211.6319      19187.8479       5210.1809        9615.000
       5211.6355      19187.8346       5210.1845        7465.000
       5211.6391      19187.8214       5210.1881        4424.000
       5211.6426      19187.8085       5210.1916        3376.000
       5211.6462      19187.7952       5210.1952        5343.000
       5211.6498      19187.7820       5210.1988        8272.000
       5211.6533      19187.7691       5210.2023       10605.000
       5211.6569      19187.7558       5210.2059       12425.000
       5211.6605      19187.7426       5210.2095       12981.000
       5211.6640      19187.7297       5210.2130       11025.000
       5211.6676      19187.7164       5210.2166        7441.000
       5211.6712      19187.7032       5210.2202        4845.000
       5211.6747      19187.6903       5210.2237        4818.000
       5211.6783      19187.6770       5210.2273        6784.000
       5211.6818      19187.6641       5210.2308        9239.000
       5211.6854      19187.6509       5210.2344       11248.000
       5211.6890      19187.6376       5210.2380       12574.000
       5211.6925      19187.6247       5210.2415       13150.000
       5211.6961      19187.6115       5210.2451       13233.000
       5211.6997      19187.5982       5210.2487       13330.000
       5211.7032      19187.5854       5210.2522       13478.000
       5211.7068      19187.5721       5210.2558       13472.000
       5211.7104      19187.5588       5210.2594       13438.000
       5211.7139      19187.5460       5210.2629       13378.000
       5211.7175      19187.5327       5210.2665       13217.000
       5211.7211      19187.5195       5210.2701       13272.000
       5211.7246      19187.5066       5210.2736       13049.000
       5211.7282      19187.4933       5210.2772       10992.000
       5211.7317      19187.4804       5210.2807        7420.000
       5211.7353      19187.4672       5210.2843        5176.000
       5211.7389      19187.4539       5210.2879        5742.000
       5211.7424      19187.4410       5210.2914        7653.000
       5211.7460      19187.4278       5210.2950        9368.000
       5211.7496      19187.4145       5210.2986       10722.000
       5211.7531      19187.4016       5210.3021       11721.000
       5211.7567      19187.3884       5210.3057       12220.000
       5211.7603      19187.3751       5210.3093       12305.000
       5211.7638      19187.3623       5210.3128       12099.000
       5211.7674      19187.3490       5210.3164       11803.000
       5211.7710      19187.3357       5210.3200       11754.000
       5211.7745      19187.3229       5210.3235       12000.000
       5211.7781      19187.3096       5210.3271       12352.000
       5211.7816      19187.2967       5210.3306       12664.000
       5211.7852      19187.2835       5210.3342       12754.000
       5211.7888      19187.2702       5210.3378       12721.000
       5211.7923      19187.2573       5210.3413       12953.000
       5211.7959      19187.2441       5210.3449       12852.000
       5211.7995      19187.2308       5210.3485       10871.000
       5211.8030      19187.2179       5210.3520        7144.000
       5211.8066      19187.2047       5210.3556        4373.000
       5211.8102      19187.1914       5210.3592        4720.000
       5211.8137      19187.1785       5210.3627        7096.000
       5211.8173      19187.1653       5210.3663        8502.000
       5211.8209      19187.1520       5210.3699        7505.000
       5211.8244      19187.1392       5210.3734        5725.000
       5211.8280      19187.1259       5210.3770        5591.000
       5211.8315      19187.1130       5210.3805        7274.000
       5211.8351      19187.0998       5210.3841        9157.000
       5211.8387      19187.0865       5210.3877       10556.000
       5211.8422      19187.0736       5210.3912       11736.000
       5211.8458      19187.0604       5210.3948       11964.000
       5211.8494      19187.0471       5210.3984       10323.000
       5211.8529      19187.0342       5210.4019        7879.000
       5211.8565      19187.0210       5210.4055        6648.000
       5211.8601      19187.0077       5210.4091        7141.000
       5211.8636      19186.9948       5210.4126        8637.000
       5211.8672      19186.9816       5210.4162       10545.000
       5211.8708      19186.9683       5210.4198       12218.000
       5211.8743      19186.9554       5210.4233       13068.000
       5211.8779      19186.9422       5210.4269       13433.000
       5211.8814      19186.9293       5210.4304       13580.000
       5211.8850      19186.9161       5210.4340       12410.000
       5211.8886      19186.9028       5210.4376        9416.000
       5211.8921      19186.8899       5210.4411        6649.000
       5211.8957      19186.8767       5210.4447        6264.000
       5211.8993      19186.8634       5210.4483        7759.000
       5211.9028      19186.8505       5210.4518        9589.000
       5211.9064      19186.8373       5210.4554       11289.000
       5211.9100      19186.8240       5210.4590       12640.000
       5211.9135      19186.8111       5210.4625       13088.000
       5211.9171      19186.7979       5210.4661       12761.000
       5211.9207      19186.7846       5210.4697       12279.000
       5211.9242      19186.7717       5210.4732       11820.000
       5211.9278      19186.7585       5210.4768       11518.000
       5211.9314      19186.7452       5210.4804       11733.000
       5211.9349      19186.7324       5210.4839       12342.000
       5211.9385      19186.7191       5210.4875       12882.000
       5211.9420      19186.7062       5210.4910       13220.000
       5211.9456      19186.6930       5210.4946       13298.000
       5211.9492      19186.6797       5210.4982       13022.000
       5211.9527      19186.6668       5210.5017       12753.000
       5211.9563      19186.6536       5210.5053       12824.000
       5211.9599      19186.6403       5210.5089       12585.000
       5211.9634      19186.6274       5210.5124       11002.000
       5211.9670      19186.6142       5210.5160        8316.000
       5211.9706      19186.6009       5210.5196        6418.000
       5211.9741      19186.5881       5210.5230        6813.000
       5211.9777      19186.5748       5210.5266        8322.000
       5211.9813      19186.5615       5210.5302        8250.000
       5211.9848      19186.5487       5210.5337        6106.000
       5211.9884      19186.5354       5210.5373        4240.000
       5211.9919      19186.5225       5210.5408        4551.000
       5211.9955      19186.5093       5210.5444        6651.000
       5211.9991      19186.4960       5210.5480        9181.000
       5212.0026      19186.4831       5210.5515       11233.000
       5212.0062      19186.4699       5210.5551       12611.000
       5212.0098      19186.4566       5210.5587       13198.000
       5212.0133      19186.4437       5210.5622       12114.000
       5212.0169      19186.4305       5210.5658        8841.000
       5212.0205      19186.4172       5210.5694        5144.000
       5212.0240      19186.4044       5210.5729        3423.000
       5212.0276      19186.3911       5210.5765        3738.000
       5212.0312      19186.3779       5210.5801        4912.000
       5212.0347      19186.3650       5210.5836        6753.000
       5212.0383      19186.3517       5210.5872        9043.000
       5212.0419      19186.3385       5210.5908       10904.000
       5212.0454      19186.3256       5210.5943       12166.000
       5212.0490      19186.3123       5210.5979       12677.000
       5212.0525      19186.2994       5210.6014       11204.000
       5212.0561      19186.2862       5210.6050        7799.000
       5212.0597      19186.2729       5210.6086        5134.000
       5212.0632      19186.2601       5210.6121        5239.000
       5212.0668      19186.2468       5210.6157        7314.000
       5212.0704      19186.2336       5210.6193        9713.000
       5212.0739      19186.2207       5210.6228       11642.000
       5212.0775      19186.2074       5210.6264       12822.000
       5212.0811      19186.1942       5210.6300       13287.000
       5212.0846      19186.1813       5210.6335       13388.000
       5212.0882      19186.1680       5210.6371       13425.000
       5212.0918      19186.1548       5210.6407       13493.000
       5212.0953      19186.1419       5210.6442       13513.000
       5212.0989      19186.1286       5210.6478       13325.000
       5212.1025      19186.1154       5210.6514       13123.000
       5212.1060      19186.1025       5210.6549       13227.000
       5212.1096      19186.0893       5210.6585       13063.000
       5212.1131      19186.0764       5210.6620       11517.000
       5212.1167      19186.0631       5210.6656        8870.000
       5212.1203      19186.0499       5210.6692        7093.000
       5212.1238      19186.0370       5210.6727        7439.000
       5212.1274      19186.0237       5210.6763        8892.000
       5212.1310      19186.0105       5210.6799        9959.000
       5212.1345      19185.9976       5210.6834       10705.000
       5212.1381      19185.9843       5210.6870       11580.000
       5212.1417      19185.9711       5210.6906       11794.000
       5212.1452      19185.9582       5210.6941       10697.000
       5212.1488      19185.9450       5210.6977        9033.000
       5212.1524      19185.9317       5210.7013        7390.000
       5212.1559      19185.9188       5210.7048        5537.000
       5212.1595      19185.9056       5210.7084        3735.000
       5212.1631      19185.8923       5210.7120        2401.000
       5212.1666      19185.8794       5210.7155        1384.000
       5212.1702      19185.8662       5210.7191        1299.000
       5212.1737      19185.8533       5210.7226        2928.000
       5212.1773      19185.8401       5210.7262        4580.000
       5212.1809      19185.8268       5210.7298        3978.000
       5212.1844      19185.8139       5210.7333        2332.000
       5212.1880      19185.8007       5210.7369        2446.000
       5212.1916      19185.7874       5210.7405        4602.000
       5212.1951      19185.7745       5210.7440        7487.000
       5212.1987      19185.7613       5210.7476       10225.000
       5212.2023      19185.7480       5210.7512       11894.000
       5212.2058      19185.7351       5210.7547       12125.000
       5212.2094      19185.7219       5210.7583       11980.000
       5212.2130      19185.7086       5210.7619       12143.000
       5212.2165      19185.6958       5210.7654       12284.000
       5212.2201      19185.6825       5210.7690       12648.000
       5212.2237      19185.6693       5210.7726       13153.000
       5212.2272      19185.6564       5210.7761       12116.000
       5212.2308      19185.6431       5210.7797        9016.000
       5212.2344      19185.6299       5210.7833        6095.000
       5212.2379      19185.6170       5210.7868        5324.000
       5212.2415      19185.6037       5210.7904        6599.000
       5212.2450      19185.5909       5210.7939        8855.000
       5212.2486      19185.5776       5210.7975       10244.000
       5212.2522      19185.5644       5210.8011        9074.000
       5212.2557      19185.5515       5210.8046        6550.000
       5212.2593      19185.5382       5210.8082        5751.000
       5212.2629      19185.5250       5210.8118        7341.000
       5212.2664      19185.5121       5210.8153        9490.000
       5212.2700      19185.4988       5210.8189       11205.000
       5212.2736      19185.4856       5210.8225       12583.000
       5212.2771      19185.4727       5210.8260       13235.000
       5212.2807      19185.4594       5210.8296       12846.000
       5212.2843      19185.4462       5210.8332       11949.000
       5212.2878      19185.4333       5210.8367       11108.000
       5212.2914      19185.4201       5210.8403       10584.000
       5212.2950      19185.4068       5210.8439       10684.000
       5212.2985      19185.3939       5210.8474       11335.000
       5212.3021      19185.3807       5210.8510       12006.000
       5212.3057      19185.3674       5210.8546       12552.000
       5212.3092      19185.3545       5210.8581       13113.000
       5212.3128      19185.3413       5210.8617       13327.000
       5212.3163      19185.3284       5210.8652       12986.000
       5212.3199      19185.3152       5210.8688       12735.000
       5212.3235      19185.3019       5210.8724       12738.000
       5212.3270      19185.2890       5210.8759       11870.000
       5212.3306      19185.2758       5210.8795        9459.000
       5212.3342      19185.2625       5210.8831        6360.000
       5212.3377      19185.2496       5210.8866        3698.000
       5212.3413      19185.2364       5210.8902        2000.000
       5212.3449      19185.2231       5210.8938        1313.000
       5212.3484      19185.2103       5210.8972        1033.000
       5212.3520      19185.1970       5210.9008         733.000
       5212.3556      19185.1838       5210.9044        1432.000
       5212.3591      19185.1709       5210.9079        4091.000
       5212.3627      19185.1576       5210.9115        7571.000
       5212.3663      19185.1444       5210.9151       10251.000
       5212.3698      19185.1315       5210.9186       12037.000
       5212.3734      19185.1182       5210.9222       13133.000
       5212.3770      19185.1050       5210.9258       13304.000
       5212.3805      19185.0921       5210.9293       13085.000
       5212.3841      19185.0789       5210.9329       13225.000
       5212.3876      19185.0660       5210.9364       13416.000
       5212.3912      19185.0527       5210.9400       13356.000
       5212.3948      19185.0395       5210.9436       13411.000
       5212.3983      19185.0266       5210.9471       13463.000
       5212.4019      19185.0133       5210.9507       13237.000
       5212.4055      19185.0001       5210.9543       13268.000
       5212.4090      19184.9872       5210.9578       13477.000
       5212.4126      19184.9740       5210.9614       12319.000
       5212.4162      19184.9607       5210.9650        9154.000
       5212.4197      19184.9478       5210.9685        5787.000
       5212.4233      19184.9346       5210.9721        4517.000
       5212.4269      19184.9213       5210.9757        5851.000
       5212.4304      19184.9084       5210.9792        8450.000
       5212.4340      19184.8952       5210.9828       10611.000
       5212.4376      19184.8819       5210.9864       11624.000
       5212.4411      19184.8691       5210.9899       11836.000
       5212.4447      19184.8558       5210.9935       11834.000
       5212.4483      19184.8426       5210.9971       11999.000
       5212.4518      19184.8297       5211.0006       12400.000
       5212.4554      19184.8164       5211.0042       12793.000
       5212.4590      19184.8032       5211.0078       13050.000
       5212.4625      19184.7903       5211.0113       13282.000
       5212.4661      19184.7770       5211.0149       13416.000
       5212.4696      19184.7642       5211.0184       13388.000
       5212.4732      19184.7509       5211.0220       13397.000
       5212.4768      19184.7377       5211.0256       13351.000
       5212.4803      19184.7248       5211.0291       13046.000
       5212.4839      19184.7115       5211.0327       12843.000
       5212.4875      19184.6983       5211.0363       12722.000
       5212.4910      19184.6854       5211.0398       11860.000
       5212.4946      19184.6722       5211.0434       10491.000
       5212.4982      19184.6589       5211.0470       10001.000
       5212.5017      19184.6460       5211.0505       10566.000
       5212.5053      19184.6328       5211.0541       11342.000
       5212.5089      19184.6195       5211.0577       12199.000
       5212.5124      19184.6066       5211.0612       12984.000
       5212.5160      19184.5934       5211.0648       13218.000
       5212.5196      19184.5801       5211.0684       13327.000
       5212.5231      19184.5673       5211.0719       13220.000
       5212.5267      19184.5540       5211.0755       11196.000
       5212.5303      19184.5408       5211.0791        7466.000
       5212.5338      19184.5279       5211.0826        5249.000
       5212.5374      19184.5146       5211.0862        6019.000
       5212.5410      19184.5014       5211.0898        8101.000
       5212.5445      19184.4885       5211.0933       10244.000
       5212.5481      19184.4752       5211.0969       12157.000
       5212.5517      19184.4620       5211.1005       13084.000
       5212.5552      19184.4491       5211.1040       13100.000
       5212.5588      19184.4359       5211.1076       13216.000
       5212.5623      19184.4230       5211.1111       13366.000
       5212.5659      19184.4097       5211.1147       13074.000
       5212.5695      19184.3965       5211.1183       12820.000
       5212.5730      19184.3836       5211.1218       12865.000
       5212.5766      19184.3704       5211.1254       12942.000
       5212.5802      19184.3571       5211.1290       13184.000
       5212.5837      19184.3442       5211.1325       13388.000
       5212.5873      19184.3310       5211.1361       12940.000
       5212.5909      19184.3177       5211.1397       12186.000
       5212.5944      19184.3048       5211.1432       11842.000
       5212.5980      19184.2916       5211.1468       11940.000
       5212.6016      19184.2783       5211.1504       12466.000
       5212.6051      19184.2655       5211.1539       12781.000
       5212.6087      19184.2522       5211.1575       11222.000
       5212.6123      19184.2390       5211.1611        7966.000
       5212.6158      19184.2261       5211.1646        5721.000
       5212.6194      19184.2128       5211.1682        5809.000
       5212.6230      19184.1996       5211.1718        7064.000
       5212.6265      19184.1867       5211.1753        8615.000
       5212.6301      19184.1735       5211.1789       10328.000
       5212.6337      19184.1602       5211.1825       11729.000
       5212.6372      19184.1473       5211.1860       12520.000
       5212.6408      19184.1341       5211.1896       12818.000
       5212.6444      19184.1208       5211.1932       12908.000
       5212.6479      19184.1079       5211.1967       13192.000
       5212.6515      19184.0947       5211.2003       13013.000
       5212.6550      19184.0818       5211.2038       10969.000
       5212.6586      19184.0686       5211.2074        7987.000
       5212.6622      19184.0553       5211.2110        6833.000
       5212.6657      19184.0424       5211.2145        7967.000
       5212.6693      19184.0292       5211.2181        9734.000
       5212.6729      19184.0159       5211.2217       11156.000
       5212.6764      19184.0031       5211.2252       11248.000
       5212.6800      19183.9898       5211.2288        9048.000
       5212.6836      19183.9766       5211.2324        6238.000
       5212.6871      19183.9637       5211.2359        5653.000
       5212.6907      19183.9504       5211.2395        7361.000
       5212.6943      19183.9372       5211.2431        9585.000
       5212.6978      19183.9243       5211.2466       11497.000
       5212.7014      19183.9111       5211.2502       12869.000
       5212.7050      19183.8978       5211.2538       13326.000
       5212.7085      19183.8849       5211.2573       12955.000
       5212.7121      19183.8717       5211.2609       12383.000
       5212.7157      19183.8584       5211.2645       12327.000
       5212.7192      19183.8455       5211.2680       12765.000
       5212.7228      19183.8323       5211.2716       12326.000
       5212.7264      19183.8190       5211.2751        9939.000
       5212.7299      19183.8062       5211.2786        6571.000
       5212.7335      19183.7929       5211.2822        3671.000
       5212.7371      19183.7797       5211.2858        1671.000
       5212.7406      19183.7668       5211.2893        1208.000
       5212.7442      19183.7535       5211.2929        3049.000
       5212.7478      19183.7403       5211.2965        6245.000
       5212.7513      19183.7274       5211.3000        8994.000
       5212.7549      19183.7142       5211.3036       10841.000
       5212.7585      19183.7009       5211.3072       12131.000
       5212.7620      19183.6880       5211.3107       12729.000
       5212.7656      19183.6748       5211.3143       12749.000
       5212.7691      19183.6619       5211.3178       12986.000
       5212.7727      19183.6487       5211.3214       13433.000
       5212.7763      19183.6354       5211.3250       12592.000
       5212.7798      19183.6225       5211.3285        9589.000
       5212.7834      19183.6093       5211.3321        6164.000
       5212.7870      19183.5960       5211.3357        4982.000
       5212.7905      19183.5831       5211.3392        6475.000
       5212.7941      19183.5699       5211.3428        8947.000
       5212.7977      19183.5567       5211.3464       11048.000
       5212.8012      19183.5438       5211.3499       12561.000
       5212.8048      19183.5305       5211.3535       13490.000
       5212.8084      19183.5173       5211.3571       13404.000
       5212.8119      19183.5044       5211.3606       11548.000
       5212.8155      19183.4911       5211.3642        8040.000
       5212.8191      19183.4779       5211.3678        4899.000
       5212.8226      19183.4650       5211.3713        4343.000
       5212.8262      19183.4518       5211.3749        6267.000
       5212.8298      19183.4385       5211.3785        8912.000
       5212.8333      19183.4256       5211.3820       11120.000
       5212.8369      19183.4124       5211.3856       12566.000
       5212.8405      19183.3991       5211.3892       13144.000
       5212.8440      19183.3863       5211.3927       13190.000
       5212.8476      19183.3730       5211.3963       13256.000
       5212.8512      19183.3598       5211.3999       13424.000
       5212.8547      19183.3469       5211.4034       13505.000
       5212.8583      19183.3336       5211.4070       13506.000
       5212.8619      19183.3204       5211.4106       13500.000
       5212.8654      19183.3075       5211.4141       13484.000
       5212.8690      19183.2943       5211.4177       13313.000
       5212.8726      19183.2810       5211.4213       12592.000
       5212.8761      19183.2681       5211.4248       11282.000
       5212.8797      19183.2549       5211.4284       10299.000
       5212.8833      19183.2416       5211.4320       10447.000
       5212.8868      19183.2288       5211.4355       11191.000
       5212.8904      19183.2155       5211.4391       11808.000
       5212.8940      19183.2023       5211.4427       12601.000
       5212.8975      19183.1894       5211.4462       13365.000
       5212.9011      19183.1761       5211.4498       12425.000
       5212.9046      19183.1633       5211.4533        9162.000
       5212.9082      19183.1500       5211.4569        5639.000
       5212.9118      19183.1368       5211.4605        4322.000
       5212.9153      19183.1239       5211.4640        5771.000
       5212.9189      19183.1106       5211.4676        8607.000
       5212.9225      19183.0974       5211.4712       10312.000
       5212.9260      19183.0845       5211.4747        9242.000
       5212.9296      19183.0713       5211.4783        6564.000
       5212.9332      19183.0580       5211.4819        4383.000
       5212.9367      19183.0451       5211.4854        2880.000
       5212.9403      19183.0319       5211.4890        1814.000
       5212.9439      19183.0186       5211.4926        2445.000
       5212.9474      19183.0058       5211.4961        5217.000
       5212.9510      19182.9925       5211.4997        8368.000
       5212.9546      19182.9793       5211.5033       10570.000
       5212.9581      19182.9664       5211.5068       12088.000
       5212.9617      19182.9531       5211.5104       13049.000
       5212.9653      19182.9399       5211.5140       13218.000
       5212.9688      19182.9270       5211.5175       13037.000
       5212.9724      19182.9138       5211.5211       13088.000
       5212.9760      19182.9005       5211.5247       13250.000
       5212.9795      19182.8876       5211.5282       13121.000
       5212.9831      19182.8744       5211.5318       12642.000
       5212.9867      19182.8611       5211.5354       12146.000
       5212.9902      19182.8483       5211.5389       12014.000
       5212.9938      19182.8350       5211.5425       12260.000
       5212.9974      19182.8218       5211.5461       12625.000
       5213.0009      19182.8089       5211.5496       12973.000
       5213.0045      19182.7956       5211.5532       13262.000
       5213.0081      19182.7824       5211.5568       13388.000
       5213.0116      19182.7695       5211.5603       13354.000
       5213.0152      19182.7563       5211.5639       13338.000
       5213.0188      19182.7430       5211.5675       13246.000
       5213.0223      19182.7301       5211.5710       12280.000
       5213.0259      19182.7169       5211.5746        9661.000
       5213.0295      19182.7036       5211.5782        6272.000
       5213.0330      19182.6908       5211.5817        4461.000
       5213.0366      19182.6775       5211.5853        5378.000
       5213.0402      19182.6643       5211.5889        7821.000
       5213.0437      19182.6514       5211.5924       10221.000
       5213.0473      19182.6381       5211.5960       12013.000
       5213.0509      19182.6249       5211.5996       13037.000
       5213.0544      19182.6120       5211.6031       13328.000
       5213.0580      19182.5988       5211.6067       13283.000
       5213.0616      19182.5855       5211.6103       13137.000
       5213.0651      19182.5726       5211.6138       12915.000
       5213.0687      19182.5594       5211.6174       12865.000
       5213.0722      19182.5465       5211.6209       13036.000
       5213.0758      19182.5333       5211.6245       13075.000
       5213.0794      19182.5200       5211.6281       12962.000
       5213.0829      19182.5071       5211.6316       13034.000
       5213.0865      19182.4939       5211.6352       13253.000
       5213.0901      19182.4807       5211.6388       13348.000
       5213.0936      19182.4678       5211.6423       13348.000
       5213.0972      19182.4545       5211.6459       13390.000
       5213.1008      19182.4413       5211.6494       13425.000
       5213.1043      19182.4284       5211.6529       13405.000
       5213.1079      19182.4152       5211.6565       13388.000
       5213.1115      19182.4019       5211.6601       13330.000
       5213.1150      19182.3890       5211.6636       13132.000
       5213.1186      19182.3758       5211.6672       12939.000
       5213.1222      19182.3625       5211.6708       12923.000
       5213.1257      19182.3497       5211.6743       12828.000
       5213.1293      19182.3364       5211.6779       12498.000
       5213.1329      19182.3232       5211.6815       12442.000
       5213.1364      19182.3103       5211.6850       12817.000
       5213.1400      19182.2970       5211.6886       13009.000
       5213.1436      19182.2838       5211.6922       13051.000
       5213.1471      19182.2709       5211.6957       13312.000
       5213.1507      19182.2577       5211.6993       12670.000
       5213.1543      19182.2444       5211.7029        9978.000
       5213.1578      19182.2315       5211.7064        6459.000
       5213.1614      19182.2183       5211.7100        3791.000
       5213.1650      19182.2051       5211.7136        2126.000
       5213.1685      19182.1922       5211.7171        1952.000
       5213.1721      19182.1789       5211.7207        4261.000
       5213.1757      19182.1657       5211.7243        7800.000
       5213.1792      19182.1528       5211.7278        9700.000
       5213.1828      19182.1396       5211.7314        8798.000
       5213.1864      19182.1263       5211.7350        6259.000
       5213.1899      19182.1134       5211.7385        4261.000
       5213.1935      19182.1002       5211.7421        4566.000
       5213.1971      19182.0869       5211.7457        6887.000
       5213.2006      19182.0741       5211.7492        9423.000
       5213.2042      19182.0608       5211.7528       11314.000
       5213.2078      19182.0476       5211.7564       12651.000
       5213.2113      19182.0347       5211.7599       13217.000
       5213.2149      19182.0214       5211.7635       13220.000
       5213.2185      19182.0082       5211.7671       13345.000
       5213.2220      19181.9953       5211.7706       13428.000
       5213.2256      19181.9821       5211.7742       13229.000
       5213.2292      19181.9688       5211.7778       13287.000
       5213.2327      19181.9559       5211.7813       13473.000
       5213.2363      19181.9427       5211.7849       13259.000
       5213.2399      19181.9295       5211.7885       13240.000
       5213.2434      19181.9166       5211.7920       13297.000
       5213.2470      19181.9033       5211.7956       11514.000
       5213.2506      19181.8901       5211.7992        7788.000
       5213.2541      19181.8772       5211.8027        4783.000
       5213.2577      19181.8640       5211.8063        3571.000
       5213.2613      19181.8507       5211.8099        2675.000
       5213.2648      19181.8378       5211.8134        1830.000
       5213.2684      19181.8246       5211.8170        2533.000
       5213.2720      19181.8113       5211.8206        5111.000
       5213.2755      19181.7985       5211.8241        8203.000
       5213.2791      19181.7852       5211.8277       10652.000
       5213.2827      19181.7720       5211.8313       12310.000
       5213.2862      19181.7591       5211.8348       13327.000
       5213.2898      19181.7459       5211.8384       13432.000
       5213.2934      19181.7326       5211.8420       12102.000
       5213.2969      19181.7197       5211.8455        9192.000
       5213.3005      19181.7065       5211.8491        5480.000
       5213.3041      19181.6932       5211.8527        2903.000
       5213.3076      19181.6804       5211.8562        3341.000
       5213.3112      19181.6671       5211.8598        6088.000
       5213.3148      19181.6539       5211.8634        8100.000
       5213.3183      19181.6410       5211.8669        8021.000
       5213.3219      19181.6277       5211.8705        7626.000
       5213.3255      19181.6145       5211.8741        8359.000
       5213.3290      19181.6016       5211.8776        9479.000
       5213.3326      19181.5884       5211.8812       10219.000
       5213.3362      19181.5751       5211.8848       10881.000
       5213.3397      19181.5623       5211.8883       11562.000
       5213.3433      19181.5490       5211.8919       11895.000
       5213.3469      19181.5358       5211.8955       11833.000
       5213.3504      19181.5229       5211.8990       11578.000
       5213.3540      19181.5096       5211.9026       11239.000
       5213.3576      19181.4964       5211.9062       11027.000
       5213.3611      19181.4835       5211.9097       11246.000
       5213.3647      19181.4703       5211.9133       11816.000
       5213.3683      19181.4570       5211.9169       12313.000
       5213.3718      19181.4441       5211.9204       12726.000
       5213.3754      19181.4309       5211.9240       13237.000
       5213.3789      19181.4180       5211.9275       12889.000
       5213.3825      19181.4048       5211.9311       10328.000
       5213.3861      19181.3915       5211.9347        6616.000
       5213.3896      19181.3787       5211.9382        4771.000
       5213.3932      19181.3654       5211.9418        5882.000
       5213.3968      19181.3522       5211.9454        8340.000
       5213.4003      19181.3393       5211.9489       10613.000
       5213.4039      19181.3260       5211.9525       12109.000
       5213.4075      19181.3128       5211.9561       12457.000
       5213.4110      19181.2999       5211.9596       12099.000
       5213.4146      19181.2867       5211.9632       12076.000
       5213.4182      19181.2734       5211.9668       12423.000
       5213.4217      19181.2606       5211.9703       12462.000
       5213.4253      19181.2473       5211.9739       12218.000
       5213.4289      19181.2341       5211.9775       12100.000
       5213.4324      19181.2212       5211.9810       12177.000
       5213.4360      19181.2079       5211.9846       12393.000
       5213.4396      19181.1947       5211.9882       12650.000
       5213.4431      19181.1818       5211.9917       12939.000
       5213.4467      19181.1686       5211.9953       13336.000
       5213.4503      19181.1553       5211.9989       13164.000
       5213.4538      19181.1425       5212.0024       11599.000
       5213.4574      19181.1292       5212.0060        9750.000
       5213.4610      19181.1160       5212.0096        9326.000
       5213.4645      19181.1031       5212.0131        9292.000
       5213.4681      19181.0898       5212.0167        7563.000
       5213.4717      19181.0766       5212.0203        4873.000
       5213.4752      19181.0637       5212.0237        3129.000
       5213.4788      19181.0505       5212.0273        2100.000
       5213.4824      19181.0372       5212.0309        1134.000
       5213.4859      19181.0244       5212.0344        1359.000
       5213.4895      19181.0111       5212.0380        3615.000
       5213.4931      19180.9979       5212.0416        6789.000
       5213.4966      19180.9850       5212.0451        9525.000
       5213.5002      19180.9717       5212.0487       11499.000
       5213.5038      19180.9585       5212.0523       12717.000
       5213.5073      19180.9456       5212.0558       13137.000
       5213.5109      19180.9324       5212.0594       13070.000
       5213.5145      19180.9191       5212.0630       13074.000
       5213.5180      19180.9063       5212.0665       13331.000
       5213.5216      19180.8930       5212.0701       13526.000
       5213.5252      19180.8798       5212.0737       13491.000
       5213.5287      19180.8669       5212.0772       13490.000
       5213.5323      19180.8536       5212.0808       13572.000
       5213.5359      19180.8404       5212.0844       13457.000
       5213.5394      19180.8275       5212.0879       13331.000
       5213.5430      19180.8143       5212.0915       13515.000
       5213.5466      19180.8010       5212.0951       13229.000
       5213.5501      19180.7882       5212.0986       11165.000
       5213.5537      19180.7749       5212.1022        7537.000
       5213.5573      19180.7617       5212.1058        4449.000
       5213.5608      19180.7488       5212.1093        3900.000
       5213.5644      19180.7355       5212.1129        5870.000
       5213.5680      19180.7223       5212.1165        8694.000
       5213.5715      19180.7094       5212.1200       11048.000
       5213.5751      19180.6962       5212.1236       12685.000
       5213.5787      19180.6829       5212.1272       13407.000
       5213.5822      19180.6701       5212.1307       13016.000
       5213.5858      19180.6568       5212.1343       12284.000
       5213.5894      19180.6436       5212.1379       12203.000
       5213.5929      19180.6307       5212.1414       12604.000
       5213.5965      19180.6174       5212.1450       12883.000
       5213.6001      19180.6042       5212.1486       13029.000
       5213.6036      19180.5913       5212.1521       13122.000
       5213.6072      19180.5781       5212.1557       13159.000
       5213.6108      19180.5648       5212.1593       13290.000
       5213.6143      19180.5520       5212.1628       12959.000
       5213.6179      19180.5387       5212.1664       10922.000
       5213.6215      19180.5255       5212.1700        7311.000
       5213.6251      19180.5122       5212.1736        4265.000
       5213.6286      19180.4994       5212.1771        3732.000
       5213.6322      19180.4861       5212.1807        5733.000
       5213.6358      19180.4729       5212.1843        8814.000
       5213.6393      19180.4600       5212.1878       11240.000
       5213.6429      19180.4467       5212.1914       11956.000
       5213.6465      19180.4335       5212.1950       11166.000
       5213.6500      19180.4206       5212.1985       10106.000
       5213.6536      19180.4074       5212.2021        9940.000
       5213.6572      19180.3941       5212.2057       10734.000
       5213.6607      19180.3813       5212.2092       11746.000
       5213.6643      19180.3680       5212.2128       12538.000
       5213.6679      19180.3548       5212.2164       13100.000
       5213.6714      19180.3419       5212.2199       13325.000
       5213.6750      19180.3287       5212.2235       13290.000
       5213.6786      19180.3154       5212.2271       13263.000
       5213.6821      19180.3025       5212.2306       12931.000
       5213.6857      19180.2893       5212.2342       12096.000
       5213.6893      19180.2760       5212.2378       11711.000
       5213.6928      19180.2632       5212.2413       12139.000
       5213.6964      19180.2499       5212.2449       11682.000
       5213.7000      19180.2367       5212.2485        9043.000
       5213.7035      19180.2238       5212.2520        5569.000
       5213.7071      19180.2106       5212.2556        3675.000
       5213.7107      19180.1973       5212.2592        4547.000
       5213.7142      19180.1844       5212.2627        7182.000
       5213.7178      19180.1712       5212.2663        8740.000
       5213.7214      19180.1580       5212.2699        7466.000
       5213.7249      19180.1451       5212.2734        4999.000
       5213.7285      19180.1318       5212.2770        3485.000
       5213.7321      19180.1186       5212.2806        2593.000
       5213.7356      19180.1057       5212.2841        2014.000
       5213.7392      19180.0925       5212.2877        3137.000
       5213.7428      19180.0792       5212.2913        6022.000
       5213.7463      19180.0664       5212.2948        8874.000
       5213.7499      19180.0531       5212.2984       10991.000
       5213.7535      19180.0399       5212.3020       12222.000
       5213.7570      19180.0270       5212.3055       11235.000
       5213.7606      19180.0138       5212.3091        8029.000
       5213.7642      19180.0005       5212.3127        5335.000
       5213.7677      19179.9876       5212.3162        5093.000
       5213.7713      19179.9744       5212.3198        6602.000
       5213.7749      19179.9611       5212.3234        8714.000
       5213.7784      19179.9483       5212.3269       10810.000
       5213.7820      19179.9350       5212.3305       12238.000
       5213.7856      19179.9218       5212.3341       12874.000
       5213.7891      19179.9089       5212.3376       13177.000
       5213.7927      19179.8957       5212.3412       13268.000
       5213.7963      19179.8824       5212.3448       13210.000
       5213.7998      19179.8695       5212.3483       13360.000
       5213.8034      19179.8563       5212.3519       13507.000
       5213.8070      19179.8431       5212.3555       13023.000
       5213.8105      19179.8302       5212.3590       12076.000
       5213.8141      19179.8169       5212.3626       11417.000
       5213.8177      19179.8037       5212.3662       11376.000
       5213.8212      19179.7908       5212.3697       11804.000
       5213.8248      19179.7776       5212.3733       12368.000
       5213.8284      19179.7643       5212.3769       12809.000
       5213.8319      19179.7515       5212.3804       13133.000
       5213.8355      19179.7382       5212.3840       13254.000
       5213.8391      19179.7250       5212.3876       13040.000
       5213.8426      19179.7121       5212.3911       12933.000
       5213.8462      19179.6989       5212.3947       13250.000
       5213.8498      19179.6856       5212.3982       13394.000
       5213.8533      19179.6727       5212.4017       13264.000
       5213.8569      19179.6595       5212.4053       13572.000
       5213.8605      19179.6463       5212.4089       13651.000
       5213.8640      19179.6334       5212.4124       11855.000
       5213.8676      19179.6201       5212.4160        8418.000
       5213.8712      19179.6069       5212.4196        4936.000
       5213.8747      19179.5940       5212.4231        2356.000
       5213.8783      19179.5808       5212.4267        1733.000
       5213.8819      19179.5675       5212.4303        3944.000
       5213.8854      19179.5547       5212.4338        7512.000
       5213.8890      19179.5414       5212.4374       10149.000
       5213.8926      19179.5282       5212.4410       11755.000
       5213.8961      19179.5153       5212.4445       12983.000
       5213.8997      19179.5021       5212.4481       13455.000
       5213.9033      19179.4888       5212.4517       13348.000
       5213.9068      19179.4759       5212.4552       13457.000
       5213.9104      19179.4627       5212.4588       13472.000
       5213.9140      19179.4495       5212.4624       13081.000
       5213.9175      19179.4366       5212.4659       12995.000
       5213.9211      19179.4233       5212.4695       12984.000
       5213.9247      19179.4101       5212.4731       11835.000
       5213.9282      19179.3972       5212.4766        9990.000
       5213.9318      19179.3840       5212.4802        9131.000
       5213.9354      19179.3707       5212.4838        9667.000
       5213.9390      19179.3575       5212.4874       10801.000
       5213.9425      19179.3446       5212.4909       11820.000
       5213.9461      19179.3314       5212.4945       12263.000
       5213.9497      19179.3181       5212.4981       12155.000
       5213.9532      19179.3053       5212.5016       12039.000
       5213.9568      19179.2920       5212.5052       12110.000
       5213.9604      19179.2788       5212.5088       12177.000
       5213.9639      19179.2659       5212.5123       12143.000
       5213.9675      19179.2527       5212.5159       11362.000
       5213.9711      19179.2394       5212.5195        8903.000
       5213.9746      19179.2265       5212.5230        5671.000
       5213.9782      19179.2133       5212.5266        4228.000
       5213.9818      19179.2001       5212.5302        5530.000
       5213.9853      19179.1872       5212.5337        7991.000
       5213.9889      19179.1739       5212.5373       10083.000
       5213.9925      19179.1607       5212.5409       11590.000
       5213.9960      19179.1478       5212.5444       12489.000
       5213.9996      19179.1346       5212.5480       12769.000
       5214.0032      19179.1213       5212.5516       12897.000
       5214.0067      19179.1085       5212.5551       13083.000
       5214.0103      19179.0952       5212.5587       13052.000
       5214.0139      19179.0820       5212.5623       12963.000
       5214.0174      19179.0691       5212.5658       13070.000
       5214.0210      19179.0559       5212.5694       12941.000
       5214.0246      19179.0426       5212.5730       12491.000
       5214.0281      19179.0297       5212.5765       12351.000
       5214.0317      19179.0165       5212.5801       12373.000
       5214.0353      19179.0033       5212.5837       11956.000
       5214.0388      19178.9904       5212.5872       11442.000
       5214.0424      19178.9771       5212.5908       10690.000
       5214.0460      19178.9639       5212.5944        8353.000
       5214.0495      19178.9510       5212.5979        5021.000
       5214.0531      19178.9378       5212.6015        3668.000
       5214.0567      19178.9245       5212.6051        5313.000
       5214.0602      19178.9117       5212.6086        8034.000
       5214.0638      19178.8984       5212.6122       10371.000
       5214.0674      19178.8852       5212.6158       12097.000
       5214.0709      19178.8723       5212.6193       12908.000
       5214.0745      19178.8591       5212.6229       12994.000
       5214.0781      19178.8458       5212.6265       13110.000
       5214.0816      19178.8330       5212.6300       13283.000
       5214.0852      19178.8197       5212.6336       13249.000
       5214.0888      19178.8065       5212.6372       13253.000
       5214.0923      19178.7936       5212.6407       13324.000
       5214.0959      19178.7804       5212.6443       13309.000
       5214.0995      19178.7671       5212.6479       13425.000
       5214.1031      19178.7539       5212.6515       13548.000
       5214.1066      19178.7410       5212.6550       13413.000
       5214.1102      19178.7278       5212.6586       13511.000
       5214.1138      19178.7145       5212.6622       13652.000
       5214.1173      19178.7016       5212.6657       12253.000
       5214.1209      19178.6884       5212.6693        8983.000
       5214.1245      19178.6752       5212.6729        5459.000
       5214.1280      19178.6623       5212.6764        2819.000
       5214.1316      19178.6490       5212.6800        1668.000
       5214.1352      19178.6358       5212.6836        3025.000
       5214.1387      19178.6229       5212.6871        6452.000
       5214.1423      19178.6097       5212.6907        9728.000
       5214.1459      19178.5964       5212.6943       11753.000
       5214.1494      19178.5836       5212.6978       12947.000
       5214.1530      19178.5703       5212.7014       13390.000
       5214.1566      19178.5571       5212.7050       13239.000
       5214.1601      19178.5442       5212.7085       13222.000
       5214.1637      19178.5310       5212.7121       13325.000
       5214.1673      19178.5177       5212.7157       13158.000
       5214.1708      19178.5049       5212.7192       13142.000
       5214.1744      19178.4916       5212.7228       13441.000
       5214.1780      19178.4784       5212.7264       13509.000
       5214.1815      19178.4655       5212.7299       13443.000
       5214.1851      19178.4523       5212.7335       13591.000
       5214.1887      19178.4390       5212.7371       13540.000
       5214.1922      19178.4261       5212.7406       13314.000
       5214.1958      19178.4129       5212.7442       13405.000
       5214.1994      19178.3997       5212.7478       12807.000
       5214.2029      19178.3868       5212.7513       10191.000
       5214.2065      19178.3735       5212.7549        6915.000
       5214.2101      19178.3603       5212.7585        5605.000
       5214.2136      19178.3474       5212.7620        6642.000
       5214.2172      19178.3342       5212.7656        8614.000
       5214.2208      19178.3209       5212.7692       10586.000
       5214.2243      19178.3081       5212.7727       11730.000
       5214.2279      19178.2948       5212.7762       10673.000
       5214.2315      19178.2816       5212.7798        7350.000
       5214.2351      19178.2684       5212.7834        4160.000
       5214.2386      19178.2555       5212.7869        3590.000
       5214.2422      19178.2422       5212.7905        5635.000
       5214.2458      19178.2290       5212.7941        8575.000
       5214.2493      19178.2161       5212.7976       11088.000
       5214.2529      19178.2029       5212.8012       12689.000
       5214.2565      19178.1896       5212.8048       13351.000
       5214.2600      19178.1768       5212.8083       13512.000
       5214.2636      19178.1635       5212.8119       13558.000
       5214.2672      19178.1503       5212.8155       13273.000
       5214.2707      19178.1374       5212.8190       12553.000
       5214.2743      19178.1242       5212.8226       11985.000
       5214.2779      19178.1109       5212.8262       12015.000
       5214.2814      19178.0981       5212.8297       12353.000
       5214.2850      19178.0848       5212.8333       12581.000
       5214.2886      19178.0716       5212.8369       12657.000
       5214.2921      19178.0587       5212.8404       12695.000
       5214.2957      19178.0455       5212.8440       12731.000
       5214.2993      19178.0322       5212.8476       12775.000
       5214.3028      19178.0194       5212.8511       12906.000
       5214.3064      19178.0061       5212.8547       13118.000
       5214.3100      19177.9929       5212.8583       13217.000
       5214.3135      19177.9800       5212.8618       13159.000
       5214.3171      19177.9668       5212.8654       13102.000
       5214.3207      19177.9535       5212.8690       13027.000
       5214.3242      19177.9406       5212.8725       13001.000
       5214.3278      19177.9274       5212.8761       13199.000
       5214.3314      19177.9142       5212.8797       12724.000
       5214.3349      19177.9013       5212.8832       10189.000
       5214.3385      19177.8880       5212.8868        6563.000
       5214.3421      19177.8748       5212.8904        4770.000
       5214.3457      19177.8616       5212.8940        5797.000
       5214.3492      19177.8487       5212.8975        8143.000
       5214.3528      19177.8355       5212.9011       10483.000
       5214.3564      19177.8222       5212.9047       12170.000
       5214.3599      19177.8093       5212.9082       12824.000
       5214.3635      19177.7961       5212.9118       13027.000
       5214.3671      19177.7829       5212.9154       13081.000
       5214.3706      19177.7700       5212.9189       11728.000
       5214.3742      19177.7567       5212.9225        8904.000
       5214.3778      19177.7435       5212.9261        7039.000
       5214.3813      19177.7306       5212.9296        6915.000
       5214.3849      19177.7174       5212.9332        6249.000
       5214.3885      19177.7042       5212.9368        4297.000
       5214.3920      19177.6913       5212.9403        3368.000
       5214.3956      19177.6780       5212.9439        4809.000
       5214.3992      19177.6648       5212.9475        7439.000
       5214.4027      19177.6519       5212.9510        9980.000
       5214.4063      19177.6387       5212.9546       11963.000
       5214.4099      19177.6254       5212.9582       12729.000
       5214.4134      19177.6126       5212.9617       11830.000
       5214.4170      19177.5993       5212.9653       10169.000
       5214.4206      19177.5861       5212.9689        9350.000
       5214.4241      19177.5732       5212.9724        9876.000
       5214.4277      19177.5600       5212.9760       10862.000
       5214.4313      19177.5467       5212.9796       11446.000
       5214.4348      19177.5339       5212.9831       11530.000
       5214.4384      19177.5206       5212.9867       11315.000
       5214.4420      19177.5074       5212.9903       11192.000
       5214.4456      19177.4942       5212.9939       11579.000
       5214.4491      19177.4813       5212.9974       11849.000
       5214.4527      19177.4680       5213.0010       10438.000
       5214.4563      19177.4548       5213.0046        7101.000
       5214.4598      19177.4419       5213.0081        3918.000
       5214.4634      19177.4287       5213.0117        3112.000
       5214.4670      19177.4154       5213.0153        4785.000
       5214.4705      19177.4026       5213.0188        7515.000
       5214.4741      19177.3893       5213.0224       10180.000
       5214.4777      19177.3761       5213.0260       12005.000
       5214.4812      19177.3632       5213.0295       11744.000
       5214.4848      19177.3500       5213.0331        8909.000
       5214.4884      19177.3367       5213.0367        5425.000
       5214.4919      19177.3239       5213.0402        3677.000
       5214.4955      19177.3106       5213.0438        3377.000
       5214.4991      19177.2974       5213.0474        2820.000
       5214.5026      19177.2845       5213.0509        2231.000
       5214.5062      19177.2713       5213.0545        3234.000
       5214.5098      19177.2580       5213.0581        5939.000
       5214.5133      19177.2452       5213.0616        8818.000
       5214.5169      19177.2319       5213.0652       10869.000
       5214.5205      19177.2187       5213.0688       12327.000
       5214.5240      19177.2058       5213.0723       13286.000
       5214.5276      19177.1926       5213.0759       12854.000
       5214.5312      19177.1793       5213.0795       10625.000
       5214.5348      19177.1661       5213.0831        8128.000
       5214.5383      19177.1532       5213.0866        7298.000
       5214.5419      19177.1400       5213.0902        8231.000
       5214.5455      19177.1268       5213.0938        9852.000
       5214.5490      19177.1139       5213.0973       11514.000
       5214.5526      19177.1006       5213.1009       12821.000
       5214.5562      19177.0874       5213.1045       13401.000
       5214.5597      19177.0745       5213.1080       13479.000
       5214.5633      19177.0613       5213.1116       13469.000
       5214.5669      19177.0480       5213.1152       13313.000
       5214.5704      19177.0352       5213.1187       13020.000
       5214.5740      19177.0219       5213.1223       12902.000
       5214.5776      19177.0087       5213.1259       12997.000
       5214.5811      19176.9958       5213.1294       13160.000
       5214.5847      19176.9826       5213.1330       13368.000
       5214.5883      19176.9693       5213.1366       13494.000
       5214.5918      19176.9565       5213.1401       13487.000
       5214.5954      19176.9432       5213.1437       13515.000
       5214.5990      19176.9300       5213.1473       13285.000
       5214.6025      19176.9171       5213.1507       12227.000
       5214.6061      19176.9039       5213.1543       10765.000
       5214.6097      19176.8907       5213.1579       10015.000
       5214.6133      19176.8774       5213.1615       10213.000
       5214.6168      19176.8645       5213.1650       10889.000
       5214.6204      19176.8513       5213.1686       11932.000
       5214.6240      19176.8381       5213.1722       12967.000
       5214.6275      19176.8252       5213.1757       12511.000
       5214.6311      19176.8120       5213.1793        9558.000
       5214.6347      19176.7987       5213.1829        5570.000
       5214.6382      19176.7858       5213.1864        3269.000
       5214.6418      19176.7726       5213.1900        3756.000
       5214.6454      19176.7594       5213.1936        6171.000
       5214.6489      19176.7465       5213.1971        9323.000
       5214.6525      19176.7333       5213.2007       11841.000
       5214.6561      19176.7200       5213.2043       11957.000
       5214.6596      19176.7071       5213.2078        9241.000
       5214.6632      19176.6939       5213.2114        5569.000
       5214.6668      19176.6807       5213.2150        3173.000
       5214.6703      19176.6678       5213.2185        3006.000
       5214.6739      19176.6546       5213.2221        4979.000
       5214.6775      19176.6413       5213.2257        8038.000
       5214.6810      19176.6284       5213.2292       10586.000
       5214.6846      19176.6152       5213.2328       12040.000
       5214.6882      19176.6020       5213.2364       12905.000
       5214.6918      19176.5887       5213.2400       13327.000
       5214.6953      19176.5759       5213.2435       13229.000
       5214.6989      19176.5626       5213.2471       13083.000
       5214.7025      19176.5494       5213.2507       13160.000
       5214.7060      19176.5365       5213.2542       13203.000
       5214.7096      19176.5233       5213.2578       13250.000
       5214.7132      19176.5100       5213.2614       13397.000
       5214.7167      19176.4972       5213.2649       13342.000
       5214.7203      19176.4839       5213.2685       13146.000
       5214.7239      19176.4707       5213.2721       13190.000
       5214.7274      19176.4578       5213.2756       13187.000
       5214.7310      19176.4446       5213.2792       12736.000
       5214.7346      19176.4313       5213.2828       12268.000
       5214.7381      19176.4185       5213.2863       12284.000
       5214.7417      19176.4052       5213.2899       12614.000
       5214.7453      19176.3920       5213.2935       12966.000
       5214.7488      19176.3791       5213.2970       13235.000
       5214.7524      19176.3659       5213.3006       13372.000
       5214.7560      19176.3526       5213.3042       13392.000
       5214.7596      19176.3394       5213.3078       13300.000
       5214.7631      19176.3265       5213.3113       13234.000
       5214.7667      19176.3133       5213.3149       13459.000
       5214.7703      19176.3001       5213.3185       13381.000
       5214.7738      19176.2872       5213.3220       11521.000
       5214.7774      19176.2739       5213.3256        7810.000
       5214.7810      19176.2607       5213.3292        4485.000
       5214.7845      19176.2478       5213.3327        3617.000
       5214.7881      19176.2346       5213.3363        5245.000
       5214.7917      19176.2214       5213.3399        8020.000
       5214.7952      19176.2085       5213.3434       10141.000
       5214.7988      19176.1953       5213.3470       10326.000
       5214.8024      19176.1820       5213.3506        9092.000
       5214.8059      19176.1691       5213.3541        8259.000
       5214.8095      19176.1559       5213.3577        8858.000
       5214.8131      19176.1427       5213.3613       10300.000
       5214.8166      19176.1298       5213.3648       11075.000
       5214.8202      19176.1166       5213.3684       10005.000
       5214.8238      19176.1033       5213.3720        7817.000
       5214.8274      19176.0901       5213.3756        6859.000
       5214.8309      19176.0772       5213.3791        8100.000
       5214.8345      19176.0640       5213.3827        9987.000
       5214.8381      19176.0507       5213.3863       11268.000
       5214.8416      19176.0379       5213.3898       12337.000
       5214.8452      19176.0246       5213.3934       12939.000
       5214.8488      19176.0114       5213.3970       11720.000
       5214.8523      19175.9985       5213.4005        9035.000
       5214.8559      19175.9853       5213.4041        7308.000
       5214.8595      19175.9720       5213.4077        7828.000
       5214.8630      19175.9592       5213.4112        9515.000
       5214.8666      19175.9459       5213.4148       11072.000
       5214.8702      19175.9327       5213.4184       12276.000
       5214.8737      19175.9198       5213.4219       13063.000
       5214.8773      19175.9066       5213.4255       13207.000
       5214.8809      19175.8934       5213.4291       13064.000
       5214.8844      19175.8805       5213.4326       13201.000
       5214.8880      19175.8672       5213.4362       13211.000
       5214.8916      19175.8540       5213.4398       12291.000
       5214.8952      19175.8408       5213.4434       10925.000
       5214.8987      19175.8279       5213.4469       10431.000
       5214.9023      19175.8147       5213.4505       10960.000
       5214.9059      19175.8014       5213.4541       11634.000
       5214.9094      19175.7886       5213.4576       12190.000
       5214.9130      19175.7753       5213.4612       12802.000
       5214.9166      19175.7621       5213.4648       13173.000
       5214.9201      19175.7492       5213.4683       13245.000
       5214.9237      19175.7360       5213.4719       13440.000
       5214.9273      19175.7227       5213.4755       13594.000
       5214.9308      19175.7099       5213.4790       13444.000
       5214.9344      19175.6966       5213.4826       13519.000
       5214.9380      19175.6834       5213.4862       13471.000
       5214.9415      19175.6705       5213.4897       11537.000
       5214.9451      19175.6573       5213.4933        7768.000
       5214.9487      19175.6440       5213.4969        4972.000
       5214.9523      19175.6308       5213.5005        4895.000
       5214.9558      19175.6179       5213.5040        6497.000
       5214.9594      19175.6047       5213.5076        8424.000
       5214.9630      19175.5915       5213.5112       10220.000
       5214.9665      19175.5786       5213.5147       11499.000
       5214.9701      19175.5654       5213.5183       12152.000
       5214.9737      19175.5521       5213.5219       12631.000
       5214.9772      19175.5393       5213.5253       13108.000
       5214.9808      19175.5260       5213.5289       13357.000
       5214.9844      19175.5128       5213.5325       13386.000
       5214.9879      19175.4999       5213.5360       13298.000
       5214.9915      19175.4867       5213.5396       13074.000
       5214.9951      19175.4734       5213.5432       12852.000
       5214.9986      19175.4606       5213.5467       12837.000


==> anc/table4.dat <==
  0.0 00 Al 397.71825 07:57:58.50 +20:40:26.50 -0.0438  0.0000  -0.209  0.011  0.116 -0.082  0.639  0.557 -0.278  0.836  0.074
  0.0 00 Ac 397.71825 07:57:55.61 +20:40:34.60  0.0000  0.0000  -0.209  0.011  0.122 -0.076  0.521  0.445 -0.279  0.723  0.071
  0.0 00 Ar 397.71825 07:57:52.72 +20:40:42.69  0.0438  0.0000  -0.209  0.011  0.128 -0.070  0.462  0.392 -0.278  0.670  0.059
  0.0 01 Al 397.71812 07:57:59.57 +20:41:43.73 -0.0438  0.0833  -0.208  0.011  0.116 -0.081  0.361  0.280 -0.278  0.558  0.066
  0.0 01 Ac 397.71812 07:57:56.68 +20:41:51.83  0.0000  0.0833  -0.209  0.011  0.122 -0.076  0.556  0.480 -0.278  0.759  0.066
  0.0 01 Ar 397.71812 07:57:53.79 +20:41:59.92  0.0438  0.0833  -0.209  0.011  0.128 -0.070  0.499  0.429 -0.278  0.707  0.053
  0.0 02 Al 397.71800 07:58:00.64 +20:43:00.95 -0.0438  0.1667  -0.208  0.011  0.116 -0.081  0.367  0.286 -0.277  0.563  0.077
  0.0 02 Ac 397.71800 07:57:57.75 +20:43:09.05  0.0000  0.1667  -0.208  0.011  0.122 -0.075  0.371  0.296 -0.277  0.574  0.063
  0.0 02 Ar 397.71800 07:57:54.86 +20:43:17.15  0.0438  0.1667  -0.208  0.011  0.128 -0.069  0.502  0.433 -0.277  0.710  0.057
  0.0 03 Al 397.71786 07:58:01.70 +20:44:18.19 -0.0438  0.2500  -0.208  0.011  0.116 -0.081  0.357  0.276 -0.275  0.552  0.069
  0.0 03 Ac 397.71786 07:57:58.81 +20:44:26.29  0.0000  0.2500  -0.208  0.011  0.122 -0.075  0.488  0.413 -0.276  0.689  0.060
  0.0 03 Ar 397.71786 07:57:55.92 +20:44:34.38  0.0438  0.2500  -0.208  0.011  0.128 -0.069  0.400  0.331 -0.275  0.607  0.051
  0.0 04 Al 397.71774 07:58:02.77 +20:45:35.42 -0.0438  0.3333  -0.208  0.011  0.116 -0.081  0.394  0.313 -0.272  0.585  0.063
  0.0 04 Ac 397.71774 07:57:59.88 +20:45:43.52  0.0000  0.3333  -0.208  0.011  0.122 -0.075  0.586  0.511 -0.273  0.783  0.066
  0.0 04 Ar 397.71774 07:57:56.99 +20:45:51.61  0.0438  0.3333  -0.208  0.011  0.128 -0.069  0.625  0.556 -0.272  0.828  0.051
  0.0 05 Al 397.71761 07:58:03.84 +20:46:52.64 -0.0438  0.4167  -0.207  0.011  0.116 -0.080  0.472  0.392 -0.268  0.660  0.063
  0.0 05 Ac 397.71761 07:58:00.95 +20:47:00.74  0.0000  0.4167  -0.207  0.011  0.122 -0.074  0.541  0.467 -0.268  0.734  0.061
  0.0 05 Ar 397.71761 07:57:58.06 +20:47:08.84  0.0438  0.4167  -0.207  0.011  0.128 -0.068  0.543  0.475 -0.268  0.742  0.060
  0.0 06 Al 397.71748 07:58:04.91 +20:48:09.87 -0.0438  0.5000  -0.207  0.011  0.116 -0.080  0.252  0.172 -0.260  0.432  0.068
  0.0 06 Ac 397.71748 07:58:02.02 +20:48:17.97  0.0000  0.5000  -0.207  0.011  0.122 -0.074  0.418  0.344 -0.260  0.604  0.056
  0.0 06 Ar 397.71748 07:57:59.13 +20:48:26.07  0.0438  0.5000  -0.207  0.011  0.128 -0.068  0.450  0.382 -0.260  0.642  0.058
  0.0 07 Al 397.71735 07:58:05.98 +20:49:27.10 -0.0438  0.5833  -0.207  0.011  0.116 -0.080  0.748  0.668 -0.248  0.917  0.073
  0.0 07 Ac 397.71735 07:58:03.09 +20:49:35.20  0.0000  0.5833  -0.207  0.011  0.122 -0.074  0.518  0.444 -0.249  0.693  0.063
  0.0 07 Ar 397.71735 07:58:00.19 +20:49:43.30  0.0438  0.5833  -0.207  0.011  0.128 -0.068  0.657  0.589 -0.248  0.837  0.054
  0.0 08 Al 397.71723 07:58:07.05 +20:50:44.32 -0.0438  0.6667  -0.207  0.011  0.116 -0.080  0.521  0.441 -0.230  0.672  0.071
  0.0 08 Ac 397.71723 07:58:04.16 +20:50:52.43  0.0000  0.6667  -0.207  0.011  0.122 -0.074  0.463  0.389 -0.231  0.620  0.060
  0.0 08 Ar 397.71723 07:58:01.26 +20:51:00.53  0.0438  0.6667  -0.207  0.011  0.128 -0.068  0.496  0.428 -0.230  0.658  0.062
  0.0 09 Al 397.71710 07:58:08.12 +20:52:01.55 -0.0438  0.7500  -0.206  0.011  0.116 -0.079  0.575  0.496 -0.203  0.698  0.062
  0.0 09 Ac 397.71710 07:58:05.22 +20:52:09.65  0.0000  0.7500  -0.206  0.011  0.122 -0.073  0.531  0.458 -0.203  0.661  0.064
  0.0 09 Ar 397.71710 07:58:02.33 +20:52:17.76  0.0438  0.7500  -0.206  0.011  0.128 -0.067  0.688  0.621 -0.203  0.824  0.050
  0.0 10 Al 397.71697 07:58:09.19 +20:53:18.77 -0.0438  0.8333  -0.206  0.011  0.116 -0.079  0.701  0.622 -0.158  0.779  0.055
  0.0 10 Ac 397.71697 07:58:06.29 +20:53:26.88  0.0000  0.8333  -0.206  0.011  0.122 -0.073  0.764  0.691 -0.158  0.849  0.058
  0.0 10 Ar 397.71697 07:58:03.40 +20:53:34.98  0.0438  0.8333  -0.206  0.011  0.128 -0.067  0.832  0.765 -0.158  0.922  0.043
  0.0 11 Al 397.71685 07:58:10.26 +20:54:36.00 -0.0438  0.9167  -0.206  0.011  0.116 -0.079  0.544  0.465 -0.077  0.542  0.051
  0.0 11 Ac 397.71685 07:58:07.36 +20:54:44.11  0.0000  0.9167  -0.206  0.011  0.122 -0.073  0.467  0.394 -0.078  0.472  0.046
  0.0 11 Ar 397.71685 07:58:04.47 +20:54:52.21  0.0438  0.9167  -0.206  0.011  0.128 -0.067  0.571  0.504 -0.077  0.581  0.049
180.0 00 Al 397.75681 07:58:07.76 +20:40:00.51 -0.0438  0.0000  -0.270  0.011  0.117 -0.142  0.571  0.429 -0.278  0.708  0.070
180.0 00 Ac 397.75681 07:58:04.87 +20:40:08.62  0.0000  0.0000  -0.270  0.011  0.123 -0.136  0.475  0.339 -0.279  0.617  0.069
180.0 00 Ar 397.75681 07:58:01.98 +20:40:16.72  0.0438  0.0000  -0.271  0.011  0.128 -0.132  0.522  0.390 -0.278  0.668  0.061
180.0 01 Al 397.75668 07:58:06.63 +20:38:43.46 -0.0438 -0.0833  -0.270  0.011  0.117 -0.142  0.474  0.332 -0.278  0.610  0.072
180.0 01 Ac 397.75668 07:58:03.74 +20:38:51.56  0.0000 -0.0833  -0.270  0.011  0.123 -0.136  0.381  0.245 -0.278  0.523  0.068
180.0 01 Ar 397.75668 07:58:00.85 +20:38:59.66  0.0438 -0.0833  -0.270  0.011  0.128 -0.131  0.624  0.493 -0.278  0.771  0.064
180.0 02 Al 397.75656 07:58:05.50 +20:37:26.40 -0.0438 -0.1667  -0.270  0.011  0.117 -0.142  0.441  0.299 -0.277  0.576  0.069
180.0 02 Ac 397.75656 07:58:02.61 +20:37:34.50  0.0000 -0.1667  -0.270  0.011  0.123 -0.136  0.440  0.304 -0.277  0.582  0.070
180.0 02 Ar 397.75656 07:57:59.72 +20:37:42.60  0.0438 -0.1667  -0.270  0.011  0.128 -0.131  0.567  0.436 -0.277  0.713  0.060
180.0 03 Al 397.75643 07:58:04.37 +20:36:09.35 -0.0438 -0.2500  -0.270  0.011  0.117 -0.142  0.500  0.358 -0.275  0.633  0.077
180.0 03 Ac 397.75643 07:58:01.48 +20:36:17.45  0.0000 -0.2500  -0.270  0.011  0.123 -0.136  0.536  0.400 -0.276  0.676  0.073
180.0 03 Ar 397.75643 07:57:58.59 +20:36:25.55  0.0438 -0.2500  -0.270  0.011  0.128 -0.131  0.405  0.274 -0.275  0.549  0.069
180.0 04 Al 397.75630 07:58:03.24 +20:34:52.29 -0.0438 -0.3333  -0.270  0.011  0.117 -0.142  0.502  0.360 -0.272  0.632  0.082
180.0 04 Ac 397.75630 07:58:00.35 +20:35:00.39  0.0000 -0.3333  -0.270  0.011  0.123 -0.136  0.615  0.479 -0.273  0.751  0.075
180.0 04 Ar 397.75630 07:57:57.47 +20:35:08.49  0.0438 -0.3333  -0.270  0.011  0.128 -0.131  0.580  0.449 -0.272  0.721  0.070
180.0 05 Al 397.75617 07:58:02.11 +20:33:35.23 -0.0438 -0.4167  -0.270  0.011  0.117 -0.142  0.461  0.319 -0.268  0.587  0.083
180.0 05 Ac 397.75617 07:57:59.23 +20:33:43.33  0.0000 -0.4167  -0.270  0.011  0.123 -0.136  0.710  0.574 -0.268  0.841  0.079
180.0 05 Ar 397.75617 07:57:56.34 +20:33:51.43  0.0438 -0.4167  -0.270  0.011  0.128 -0.131  0.500  0.369 -0.268  0.637  0.072
180.0 06 Al 397.75605 07:58:00.98 +20:32:18.18 -0.0438 -0.5000  -0.270  0.011  0.117 -0.142  0.673  0.531 -0.260  0.791  0.080
180.0 06 Ac 397.75605 07:57:58.10 +20:32:26.28  0.0000 -0.5000  -0.270  0.011  0.123 -0.136  0.786  0.650 -0.260  0.910  0.077
180.0 06 Ar 397.75605 07:57:55.21 +20:32:34.37  0.0438 -0.5000  -0.270  0.011  0.128 -0.131  0.647  0.516 -0.260  0.776  0.073
180.0 07 Al 397.75592 07:57:59.86 +20:31:01.12 -0.0438 -0.5833  -0.270  0.011  0.117 -0.142  0.647  0.505 -0.248  0.753  0.077
180.0 07 Ac 397.75592 07:57:56.97 +20:31:09.22  0.0000 -0.5833  -0.270  0.011  0.123 -0.136  0.789  0.653 -0.249  0.902  0.077
180.0 07 Ar 397.75592 07:57:54.08 +20:31:17.31  0.0438 -0.5833  -0.270  0.011  0.128 -0.131  0.787  0.656 -0.248  0.905  0.068
180.0 08 Al 397.75579 07:57:58.73 +20:29:44.06 -0.0438 -0.6667  -0.269  0.011  0.117 -0.141  0.508  0.367 -0.230  0.598  0.070
180.0 08 Ac 397.75579 07:57:55.84 +20:29:52.16  0.0000 -0.6667  -0.269  0.011  0.123 -0.135  0.500  0.365 -0.231  0.595  0.071
180.0 08 Ar 397.75579 07:57:52.96 +20:30:00.25  0.0438 -0.6667  -0.270  0.011  0.128 -0.131  0.590  0.459 -0.230  0.689  0.072
180.0 09 Al 397.75566 07:57:57.60 +20:28:27.01 -0.0438 -0.7500  -0.269  0.011  0.117 -0.141  0.724  0.583 -0.203  0.785  0.064
180.0 09 Ac 397.75566 07:57:54.72 +20:28:35.10  0.0000 -0.7500  -0.269  0.011  0.123 -0.135  0.937  0.802 -0.203  1.005  0.058
180.0 09 Ar 397.75566 07:57:51.83 +20:28:43.19  0.0438 -0.7500  -0.269  0.011  0.128 -0.130  0.741  0.611 -0.203  0.813  0.059
180.0 10 Al 397.75554 07:57:56.48 +20:27:09.95 -0.0438 -0.8333  -0.269  0.011  0.117 -0.141  0.642  0.501 -0.158  0.658  0.056
180.0 10 Ac 397.75554 07:57:53.59 +20:27:18.04  0.0000 -0.8333  -0.269  0.011  0.123 -0.135  0.570  0.435 -0.158  0.594  0.054
180.0 10 Ar 397.75554 07:57:50.71 +20:27:26.13  0.0438 -0.8333  -0.269  0.011  0.128 -0.130  0.851  0.721 -0.158  0.879  0.044
180.0 11 Al 397.75541 07:57:55.35 +20:25:52.89 -0.0438 -0.9167  -0.269  0.011  0.117 -0.141  0.706  0.565 -0.077  0.642  0.055
180.0 11 Ac 397.75541 07:57:52.47 +20:26:00.98  0.0000 -0.9167  -0.269  0.011  0.123 -0.135  0.807  0.672 -0.078  0.750  0.051
180.0 11 Ar 397.75541 07:57:49.58 +20:26:09.07  0.0438 -0.9167  -0.269  0.011  0.128 -0.130  0.852  0.722 -0.077  0.798  0.045
  0.0 00 Bt 398.54063 08:01:13.44 +20:31:54.50  0.0000  0.0438   0.162  0.010  0.129  0.301  0.045  0.346 -0.278  0.624  0.096
  0.0 00 Bm 398.54063 08:01:12.85 +20:31:13.99  0.0000  0.0000   0.162  0.010  0.129  0.301  0.155  0.456 -0.279  0.735  0.093
  0.0 00 Bb 398.54063 08:01:12.26 +20:30:33.49  0.0000 -0.0438   0.162  0.010  0.129  0.301  0.001  0.302 -0.278  0.581  0.085
  0.0 01 Bt 398.54050 08:01:14.53 +20:33:11.65  0.0000  0.1271   0.162  0.010  0.129  0.301  0.199  0.500 -0.278  0.778  0.098
  0.0 01 Bm 398.54050 08:01:13.94 +20:32:31.15  0.0000  0.0833   0.162  0.010  0.129  0.301  0.028  0.329 -0.278  0.607  0.095
  0.0 01 Bb 398.54050 08:01:13.35 +20:31:50.64  0.0000  0.0395   0.162  0.010  0.129  0.301 -0.048  0.253 -0.278  0.532  0.079
  0.0 02 Bt 398.54038 08:01:15.62 +20:34:28.81  0.0000  0.2105   0.163  0.010  0.129  0.302  0.348  0.650 -0.276  0.926  0.098
  0.0 02 Bm 398.54038 08:01:15.03 +20:33:48.30  0.0000  0.1667   0.163  0.010  0.129  0.302  0.149  0.451 -0.277  0.729  0.093
  0.0 02 Bb 398.54038 08:01:14.44 +20:33:07.79  0.0000  0.1229   0.163  0.010  0.129  0.302  0.106  0.408 -0.278  0.686  0.084
  0.0 03 Bt 398.54025 08:01:16.72 +20:35:45.96  0.0000  0.2938   0.163  0.010  0.129  0.302  0.242  0.544 -0.274  0.818  0.100
  0.0 03 Bm 398.54025 08:01:16.13 +20:35:05.45  0.0000  0.2500   0.163  0.010  0.129  0.302  0.267  0.569 -0.276  0.844  0.095
  0.0 03 Bb 398.54025 08:01:15.54 +20:34:24.95  0.0000  0.2062   0.163  0.010  0.129  0.302  0.198  0.500 -0.277  0.777  0.089
  0.0 04 Bt 398.54012 08:01:17.81 +20:37:03.11  0.0000  0.3771   0.163  0.010  0.129  0.302  0.042  0.344 -0.270  0.615  0.100
  0.0 04 Bm 398.54012 08:01:17.22 +20:36:22.60  0.0000  0.3333   0.163  0.010  0.129  0.302  0.033  0.335 -0.273  0.607  0.096
  0.0 04 Bb 398.54012 08:01:16.63 +20:35:42.10  0.0000  0.2895   0.163  0.010  0.129  0.302  0.055  0.357 -0.274  0.631  0.090
  0.0 05 Bt 398.53999 08:01:18.91 +20:38:20.26  0.0000  0.4605   0.163  0.010  0.129  0.302  0.131  0.433 -0.264  0.697  0.098
  0.0 05 Bm 398.53999 08:01:18.32 +20:37:39.76  0.0000  0.4167   0.163  0.010  0.129  0.302  0.356  0.658 -0.268  0.926  0.088
  0.0 05 Bb 398.53999 08:01:17.73 +20:36:59.25  0.0000  0.3729   0.163  0.010  0.129  0.302  0.039  0.341 -0.271  0.611  0.090
  0.0 06 Bt 398.53987 08:01:20.00 +20:39:37.41  0.0000  0.5438   0.164  0.010  0.129  0.303  0.078  0.381 -0.255  0.635  0.096
  0.0 06 Bm 398.53987 08:01:19.41 +20:38:56.91  0.0000  0.5000   0.164  0.010  0.129  0.303  0.073  0.376 -0.260  0.636  0.093
  0.0 06 Bb 398.53987 08:01:18.82 +20:38:16.40  0.0000  0.4562   0.164  0.010  0.129  0.303  0.011  0.314 -0.265  0.579  0.094
  0.0 07 Bt 398.53974 08:01:21.10 +20:40:54.56  0.0000  0.6271   0.164  0.010  0.129  0.303  0.121  0.424 -0.240  0.664  0.096
  0.0 07 Bm 398.53974 08:01:20.51 +20:40:14.06  0.0000  0.5833   0.164  0.010  0.129  0.303  0.245  0.548 -0.249  0.797  0.084
  0.0 07 Bb 398.53974 08:01:19.92 +20:39:33.55  0.0000  0.5395   0.164  0.010  0.129  0.303 -0.086  0.217 -0.255  0.473  0.092
  0.0 08 Bt 398.53961 08:01:22.20 +20:42:11.71  0.0000  0.7105   0.164  0.010  0.129  0.303  0.169  0.472 -0.218  0.690  0.092
  0.0 08 Bm 398.53961 08:01:21.60 +20:41:31.21  0.0000  0.6667   0.164  0.010  0.129  0.303  0.140  0.443 -0.231  0.673  0.091
  0.0 08 Bb 398.53961 08:01:21.01 +20:40:50.70  0.0000  0.6229   0.164  0.010  0.129  0.303  0.065  0.368 -0.241  0.609  0.093
  0.0 09 Bt 398.53948 08:01:23.29 +20:43:28.86  0.0000  0.7938   0.164  0.010  0.129  0.303  0.160  0.463 -0.182  0.646  0.087
  0.0 09 Bm 398.53948 08:01:22.70 +20:42:48.36  0.0000  0.7500   0.164  0.010  0.129  0.303  0.327  0.630 -0.203  0.833  0.083
  0.0 09 Bb 398.53948 08:01:22.11 +20:42:07.85  0.0000  0.7062   0.164  0.010  0.129  0.303  0.000  0.303 -0.219  0.522  0.093
  0.0 10 Bt 398.53936 08:01:24.39 +20:44:46.01  0.0000  0.8771   0.165  0.010  0.129  0.304  0.211  0.515 -0.123  0.638  0.074
  0.0 10 Bm 398.53936 08:01:23.80 +20:44:05.51  0.0000  0.8333   0.165  0.010  0.129  0.304  0.194  0.498 -0.158  0.656  0.080
  0.0 10 Bb 398.53936 08:01:23.20 +20:43:25.00  0.0000  0.7895   0.165  0.010  0.129  0.304  0.091  0.395 -0.185  0.580  0.087
  0.0 11 Bt 398.53923 08:01:25.48 +20:46:03.16  0.0000  0.9605   0.165  0.010  0.129  0.304  0.493  0.797 -0.001  0.798  0.061
  0.0 11 Bm 398.53923 08:01:24.89 +20:45:22.66  0.0000  0.9167   0.165  0.010  0.129  0.304  0.257  0.561 -0.078  0.640  0.059
  0.0 11 Bb 398.53923 08:01:24.30 +20:44:42.15  0.0000  0.8729   0.165  0.010  0.129  0.304  0.231  0.535 -0.127  0.662  0.076
180.0 00 Bt 398.57658 08:01:22.05 +20:31:29.72  0.0000  0.0438   0.088  0.010  0.129  0.227  0.300  0.527 -0.278  0.806  0.089
180.0 00 Bm 398.57658 08:01:21.46 +20:30:49.22  0.0000  0.0000   0.088  0.010  0.129  0.227  0.181  0.408 -0.279  0.686  0.092
180.0 00 Bb 398.57658 08:01:20.87 +20:30:08.72  0.0000 -0.0438   0.088  0.010  0.129  0.227  0.190  0.417 -0.278  0.695  0.082
180.0 01 Bt 398.57645 08:01:20.90 +20:30:12.75  0.0000 -0.0395   0.088  0.010  0.129  0.227  0.286  0.513 -0.278  0.791  0.096
180.0 01 Bm 398.57645 08:01:20.31 +20:29:32.25  0.0000 -0.0833   0.088  0.010  0.129  0.227  0.180  0.407 -0.278  0.685  0.093
180.0 01 Bb 398.57645 08:01:19.71 +20:28:51.74  0.0000 -0.1271   0.088  0.010  0.129  0.227  0.152  0.379 -0.278  0.657  0.076
180.0 02 Bt 398.57632 08:01:19.74 +20:28:55.78  0.0000 -0.1229   0.089  0.010  0.129  0.228  0.146  0.374 -0.278  0.652  0.094
180.0 02 Bm 398.57632 08:01:19.15 +20:28:15.27  0.0000 -0.1667   0.089  0.010  0.129  0.228  0.357  0.585 -0.277  0.862  0.089
180.0 02 Bb 398.57632 08:01:18.56 +20:27:34.77  0.0000 -0.2105   0.089  0.010  0.129  0.228  0.059  0.287 -0.276  0.564  0.083
180.0 03 Bt 398.57620 08:01:18.59 +20:27:38.80  0.0000 -0.2062   0.089  0.010  0.129  0.228  0.134  0.362 -0.277  0.639  0.095
180.0 03 Bm 398.57620 08:01:18.00 +20:26:58.30  0.0000 -0.2500   0.089  0.010  0.129  0.228  0.093  0.321 -0.276  0.597  0.095
180.0 03 Bb 398.57620 08:01:17.40 +20:26:17.79  0.0000 -0.2938   0.089  0.010  0.129  0.228  0.229  0.457 -0.274  0.731  0.081
180.0 04 Bt 398.57607 08:01:17.43 +20:26:21.82  0.0000 -0.2895   0.089  0.010  0.129  0.228  0.231  0.459 -0.274  0.733  0.094
180.0 04 Bm 398.57607 08:01:16.84 +20:25:41.32  0.0000 -0.3333   0.089  0.010  0.129  0.228  0.112  0.340 -0.273  0.612  0.094
180.0 04 Bb 398.57607 08:01:16.25 +20:25:00.81  0.0000 -0.3771   0.089  0.010  0.129  0.228  0.171  0.399 -0.270  0.670  0.087
180.0 05 Bt 398.57594 08:01:16.28 +20:25:04.85  0.0000 -0.3729   0.089  0.010  0.129  0.228  0.304  0.532 -0.271  0.803  0.087
180.0 05 Bm 398.57594 08:01:15.69 +20:24:24.34  0.0000 -0.4167   0.089  0.010  0.129  0.228  0.171  0.399 -0.268  0.667  0.093
180.0 05 Bb 398.57594 08:01:15.10 +20:23:43.84  0.0000 -0.4605   0.089  0.010  0.129  0.228  0.082  0.310 -0.264  0.574  0.091
180.0 06 Bt 398.57582 08:01:15.12 +20:23:47.87  0.0000 -0.4562   0.090  0.010  0.129  0.229  0.132  0.361 -0.265  0.626  0.095
180.0 06 Bm 398.57582 08:01:14.53 +20:23:07.37  0.0000 -0.5000   0.090  0.010  0.129  0.229  0.171  0.400 -0.260  0.660  0.093
180.0 06 Bb 398.57582 08:01:13.94 +20:22:26.86  0.0000 -0.5438   0.090  0.010  0.129  0.229  0.105  0.334 -0.255  0.589  0.090
180.0 07 Bt 398.57569 08:01:13.97 +20:22:30.89  0.0000 -0.5395   0.090  0.010  0.129  0.229  0.235  0.464 -0.255  0.720  0.092
180.0 07 Bm 398.57569 08:01:13.38 +20:21:50.39  0.0000 -0.5833   0.090  0.010  0.129  0.229  0.094  0.323 -0.249  0.571  0.095
180.0 07 Bb 398.57569 08:01:12.79 +20:21:09.88  0.0000 -0.6271   0.090  0.010  0.129  0.229  0.350  0.579 -0.240  0.819  0.090
180.0 08 Bt 398.57556 08:01:12.82 +20:21:13.92  0.0000 -0.6229   0.090  0.010  0.129  0.229  0.427  0.656 -0.241  0.897  0.087
180.0 08 Bm 398.57556 08:01:12.23 +20:20:33.41  0.0000 -0.6667   0.090  0.010  0.129  0.229  0.223  0.452 -0.231  0.682  0.085
180.0 08 Bb 398.57556 08:01:11.64 +20:19:52.90  0.0000 -0.7105   0.090  0.010  0.129  0.229  0.221  0.450 -0.218  0.668  0.095
180.0 09 Bt 398.57543 08:01:11.66 +20:19:56.94  0.0000 -0.7062   0.090  0.010  0.129  0.229  0.370  0.599 -0.219  0.818  0.091
180.0 09 Bm 398.57543 08:01:11.07 +20:19:16.43  0.0000 -0.7500   0.090  0.010  0.129  0.229  0.378  0.607 -0.203  0.810  0.089
180.0 09 Bb 398.57543 08:01:10.48 +20:18:35.92  0.0000 -0.7938   0.090  0.010  0.129  0.229  0.503  0.732 -0.182  0.915  0.087
180.0 10 Bt 398.57531 08:01:10.51 +20:18:39.96  0.0000 -0.7895   0.091  0.010  0.129  0.230  0.597  0.827 -0.185  1.012  0.092
180.0 10 Bm 398.57531 08:01:09.92 +20:17:59.45  0.0000 -0.8333   0.091  0.010  0.129  0.230  0.448  0.678 -0.158  0.836  0.081
180.0 10 Bb 398.57531 08:01:09.33 +20:17:18.95  0.0000 -0.8771   0.091  0.010  0.129  0.230  0.325  0.555 -0.123  0.678  0.087
180.0 11 Bt 398.57518 08:01:09.36 +20:17:22.98  0.0000 -0.8729   0.091  0.010  0.129  0.230  0.393  0.623 -0.127  0.750  0.073
180.0 11 Bm 398.57518 08:01:08.77 +20:16:42.47  0.0000 -0.9167   0.091  0.010  0.129  0.230  0.417  0.647 -0.078  0.725  0.066
180.0 11 Bb 398.57518 08:01:08.18 +20:16:01.97  0.0000 -0.9605   0.091  0.010  0.129  0.230  0.309  0.539 -0.001  0.540  0.054

